Energy-fed commitment: a minimal model of random selection followed by reinforcement

When a symmetric instability is crossed, fluctuations choose one of several equivalent branches. We study a minimal stochastic model of what can then make that choice progressively harder to undo. After selection, the stiffness of the selected state grows in proportion to the energy released each time the structure recovers from a perturbation; in this conservative model that energy equals, up to small and explicitly computed terms, the work absorbed from the perturbing agent. The model is a phenomenological closure with one coupling constant. That energy reinforces a branch already chosen, rather than choosing it, is an assumption of the model, which we state and do not derive. Its consequences are quantitative. The growth of commitment depends on how the structure is driven: geometric under displacement control, linear under energy control and sublinear under force control, so that committed states absorb more work per cycle under displacement control and less under force control. Reinforcement suppresses reversal exponentially; beyond a finite commitment the alternative minimum disappears and reversals become rare crossings of an irreversibility threshold. With unbounded reinforcement a choice is retained forever with positive probability under stated conditions; with saturating reinforcement retention is finite, with a lifetime that grows exponentially with the saturation level. Exact first-passage calculations agree with stochastic simulations; these verify the closure and its analysis but cannot test the physical postulate. We identify the experiments that could: protocols that separate absorbed energy from the number of perturbations, and driven steady states with nonzero housekeeping heat, in which heat and absorbed work differ.

==> anc/README.txt <==
Ancillary code for "Energy-fed commitment" (v5). Python 3, numpy, scipy, matplotlib.
ptns_core4.py / ptns_core5.py  model, Heun/Stratonovich recovery integrator, closure, splitting probability,
                               exact window survival (backward Kolmogorov, Crank-Nicolson), saturating reinforcement
run_main4.py       base run, no-ratchet control, time-step check                     -> main4.json
export_counts.py   per-pulse survivor and event counts of the base run              -> counts_main.csv
run_kramers4.py    spontaneous reversal at fixed lambda*H                            -> kramers4.json
run_theory5.py     exact-hazard predictions (base run, Table 1, collapse curve), weighted Kramers slopes -> theory5.json
run_collapse4.py   finite-memory runs (and v4 heat collapse)                         -> collapse4.json
run_rules5.py      heat / injected-energy / count reinforcement rules                -> rules5.json
run_sat5.py        saturating reinforcement                                          -> sat5.json
run_protocols5.py  displacement / energy / force control, 40 recoveries              -> protocols5.json
run_table4.py      Table 1 simulations (python3 run_table4.py 0 4 ; python3 run_table4.py 4 8) -> table4_*.json
run_ramp.py        two-mode amplitude model (Appendix C)                             -> ramp.json
make_figs5.py      Figures 1-3


==> anc/collapse4.json <==
{"train0.3": [{"k": 0, "H": 0.0, "Hsd": 0.0, "P": 0.2855, "Psplit": 0.2854, "m": 10000, "pred": 0.28885774707204787}, {"k": 1, "H": 0.05041717310777642, "Hsd": 0.017831185464599966, "P": 0.2743097238895558, "Psplit": 0.274109643857543, "m": 9996, "pred": 0.26953865976496905}, {"k": 2, "H": 0.10127332430186108, "Hsd": 0.025325989197894715, "P": 0.2515012009607686, "Psplit": 0.2514011208967174, "m": 9992, "pred": 0.2505573079010367}, {"k": 3, "H": 0.15230450125099998, "Hsd": 0.03124985089726202, "P": 0.23100030039050767, "Psplit": 0.23100030039050767, "m": 9987, "pred": 0.2320780961815334}, {"k": 4, "H": 0.2039949937401011, "Hsd": 0.036433834148432195, "P": 0.22091974752028856, "Psplit": 0.22091974752028856, "m": 9981, "pred": 0.21399435764552566}, {"k": 5, "H": 0.25620654426158945, "Hsd": 0.04069539772284776, "P": 0.19270467982763803, "Psplit": 0.19270467982763803, "m": 9979, "pred": 0.19642817007158261}, {"k": 6, "H": 0.308535667226869, "Hsd": 0.04528248454914058, "P": 0.1788935658448587, "Psplit": 0.17879334535979155, "m": 9978, "pred": 0.17957553915448582}, {"k": 7, "H": 0.36153595588883664, "Hsd": 0.04918265267907897, "P": 0.15666031873308608, "Psplit": 0.15666031873308608, "m": 9977, "pred": 0.16331778265094124}, {"k": 8, "H": 0.4150805098575069, "Hsd": 0.05248905943230428, "P": 0.14977443609022556, "Psplit": 0.14977443609022556, "m": 9975, "pred": 0.1477584998519675}, {"k": 9, "H": 0.4691455398371833, "Hsd": 0.05613146066679602, "P": 0.13164226990174455, "Psplit": 0.13164226990174455, "m": 9974, "pred": 0.13296023791510456}, {"k": 10, "H": 0.5238284357254159, "Hsd": 0.05945140428727663, "P": 0.12101463805895328, "Psplit": 0.12101463805895328, "m": 9974, "pred": 0.11894706629040608}, {"k": 11, "H": 0.5789391301718689, "Hsd": 0.06252820604192984, "P": 0.10717866452777221, "Psplit": 0.10707840385001002, "m": 9974, "pred": 0.10580795072354987}, {"k": 12, "H": 0.6343178188949362, "Hsd": 0.06583544155114728, "P": 0.09083617405253659, "Psplit": 0.09073591337477441, "m": 9974, "pred": 0.09360267981976689}, {"k": 13, "H": 0.6901198885155461, "Hsd": 0.06874185098139483, "P": 0.08612392219771406, "Psplit": 0.08612392219771406, "m": 9974, "pred": 0.08230860759460491}, {"k": 14, "H": 0.7463872525362395, "Hsd": 0.0717177203062825, "P": 0.07029683112715604, "Psplit": 0.07029683112715604, "m": 9972, "pred": 0.07192384561628014}, {"k": 15, "H": 0.8029746055620772, "Hsd": 0.0745432006429142, "P": 0.06538307260328921, "Psplit": 0.06538307260328921, "m": 9972, "pred": 0.062468609069483226}, {"k": 16, "H": 0.8606307937537868, "Hsd": 0.07753015364493188, "P": 0.05244685118331328, "Psplit": 0.05244685118331328, "m": 9972, "pred": 0.0538161565461276}, {"k": 17, "H": 0.9185242770193565, "Hsd": 0.08036600645636757, "P": 0.045928600080224626, "Psplit": 0.045928600080224626, "m": 9972, "pred": 0.04607703227957044}, {"k": 18, "H": 0.9770321595760221, "Hsd": 0.08315418229037606, "P": 0.042418772563176894, "Psplit": 0.042418772563176894, "m": 9972, "pred": 0.03916538386784576}, {"k": 19, "H": 1.0363413585608172, "Hsd": 0.08575215619589553, "P": 0.03489771359807461, "Psplit": 0.03489771359807461, "m": 9972, "pred": 0.03302794871829182}, {"k": 20, "H": 1.0958809729454697, "Hsd": 0.08838868501582624, "P": 0.029683112715603692, "Psplit": 0.029683112715603692, "m": 9972, "pred": 0.02767653567222521}, {"k": 21, "H": 1.1562592765667652, "Hsd": 0.09087384392623299, "P": 0.023265142398716406, "Psplit": 0.023265142398716406, "m": 9972, "pred": 0.023003617839127403}, {"k": 22, "H": 1.2170042624259612, "Hsd": 0.09347843782857428, "P": 0.017448856799037304, "Psplit": 0.017448856799037304, "m": 9972, "pred": 0.018991300827531914}], "train0.6": [{"k": 0, "H": 0.0, "Hsd": 0.0, "P": 0.2971, "Psplit": 0.297, "m": 10000, "pred": 0.28885774707204787}, {"k": 1, "H": 0.16046462075068801, "Hsd": 0.022776098940367032, "P": 0.22318075712980817, "Psplit": 0.22297777326702528, "m": 9853, "pred": 0.22917952464063895}, {"k": 2, "H": 0.32720584878539694, "Hsd": 0.03216290469772227, "P": 0.18029758850692662, "Psplit": 0.18029758850692662, "m": 9745, "pred": 0.17375337812816136}, {"k": 3, "H": 0.4995931660563849, "Hsd": 0.040219228534139555, "P": 0.12683329890518488, "Psplit": 0.12683329890518488, "m": 9682, "pred": 0.1250382241285766}, {"k": 4, "H": 0.6779679078314615, "Hsd": 0.04725277956544937, "P": 0.08621761658031088, "Psplit": 0.08621761658031088, "m": 9650, "pred": 0.08468294661992962}, {"k": 5, "H": 0.8629441365803023, "Hsd": 0.05426310642483384, "P": 0.05505921462705173, "Psplit": 0.05505921462705173, "m": 9626, "pred": 0.05348901885310902}, {"k": 6, "H": 1.0549017226062445, "Hsd": 0.06041066554097632, "P": 0.028586278586278588, "Psplit": 0.028586278586278588, "m": 9620, "pred": 0.0312760811493552}, {"k": 7, "H": 1.2531930102605244, "Hsd": 0.06635526867152299, "P": 0.01673770662231001, "Psplit": 0.01673770662231001, "m": 9619, "pred": 0.016897881919134564}], "train0.9": [{"k": 0, "H": 0.0, "Hsd": 0.0, "P": 0.2818, "Psplit": 0.2818, "m": 10000, "pred": 0.28885774707204787}, {"k": 1, "H": 0.22907251792304684, "Hsd": 0.02371189243769955, "P": 0.20905142216617625, "Psplit": 0.20905142216617625, "m": 7137, "pred": 0.20546639916798606}, {"k": 2, "H": 0.4768494729682075, "Hsd": 0.03493616929975173, "P": 0.13539109084531742, "Psplit": 0.13539109084531742, "m": 5702, "pred": 0.13092754423828704}, {"k": 3, "H": 0.7442414495047123, "Hsd": 0.044920059616065725, "P": 0.06895169372619764, "Psplit": 0.06895169372619764, "m": 4989, "pred": 0.07230169515208139}, {"k": 4, "H": 1.0335716750719453, "Hsd": 0.05477222355894611, "P": 0.033651758575770734, "Psplit": 0.033651758575770734, "m": 4606, "pred": 0.03329608276782442}, {"k": 5, "H": 1.3472055983674014, "Hsd": 0.06256948430308312, "P": 0.01013285296104481, "Psplit": 0.01013285296104481, "m": 4441, "pred": 0.012366900702238027}], "phi0.75": {"sim": {"m": [10000, 7113, 5563, 4601, 3888, 3445, 3107, 2811, 2609, 2411, 2253, 2109, 1977, 1854, 1745, 1642, 1561, 1472, 1404, 1324, 1265, 1203, 1140, 1095, 1046, 1010, 964, 914, 868, 826], "Psplit": [0.2887, 0.21777027976943625, 0.17292827611001257, 0.15496631167137578, 0.113940329218107, 0.09811320754716982, 0.09526874798841325, 0.07186054784774101, 0.07589114603296282, 0.06553297386976359, 0.06391478029294274, 0.06258890469416785, 0.0622154779969651, 0.05879180151024811, 0.05902578796561605, 0.04933008526187576, 0.057014734144778985, 0.04619565217391304, 0.05698005698005698, 0.0445619335347432, 0.04901185770750988, 0.05236907730673317, 0.039473684210526314, 0.04474885844748858, 0.03441682600382409, 0.04554455445544554, 0.05186721991701245, 0.05032822757111598, 0.04838709677419355, 0.04721549636803874], "Pspont": [0.0, 0.00014058765640376775, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "H": [0.0, 0.17125256376014208, 0.31040588880087777, 0.4228945223690628, 0.514942104084842, 0.589667596963467, 0.650685276378224, 0.6993680577812568, 0.7390424016250989, 0.7710296035008877, 0.7967260428705795, 0.8183253411548197, 0.8357918359102103, 0.849745412099258, 0.8599684363754536, 0.8695153772863968, 0.8768792862970348, 0.8827035945394768, 0.8881503595348889, 0.8919190515227408, 0.8953408989121728, 0.8990027499054725, 0.9015545662839969, 0.9032505765497553, 0.9052027363603837, 0.9057601431768352, 0.9062436714694849, 0.9056715529560947, 0.9067241700495245, 0.9070585705864996], "Hsd": [0.0, 0.018860327280567118, 0.02401800156582703, 0.027130287541424526, 0.028305831978593255, 0.028228301274202394, 0.027997588541570348, 0.02889847019523878, 0.029915139007908164, 0.02994203002633757, 0.03062986325712578, 0.030321783302423196, 0.030050480943501094, 0.029753077319702954, 0.030780469957808112, 0.03020298584708857, 0.030145053525911368, 0.030177676075311907, 0.030041965443790564, 0.02996034895549592, 0.02976766219210282, 0.02862045045680459, 0.027761564328368328, 0.02751627317493499, 0.027608233760931494, 0.02761186062937959, 0.028615525541900794, 0.031370041093873355, 0.02992111047487633, 0.028209197815871945], "q": [0.22833309103998609, 0.24256482376267635, 0.2534935756084094, 0.26314190165483053, 0.271026713398546, 0.2775987906166593, 0.28170233552208934, 0.2858916641005051, 0.2887315361919293, 0.2911114752088568, 0.29387429099256357, 0.2957484226653292, 0.297071283043416, 0.296978586377607, 0.29895861134990326, 0.2994889165919444, 0.3000740084496027, 0.301166884952883, 0.3012495040671597, 0.30159524453051545, 0.30309120442248355, 0.3028586847438952, 0.3028005594246831, 0.3034524378797738, 0.302143861246562, 0.3026192701142062, 0.30099992757900507, 0.30330348598315254, 0.3025114495885857, 0.3037171290860108], "qsd": [0.025180648234293602, 0.024615988688170876, 0.025484465791952116, 0.025217545840752267, 0.02279636069083718, 0.022324970134843188, 0.023949771314786646, 0.02469260414011281, 0.02426684535549225, 0.024656423896358384, 0.023637817987893724, 0.023421000736757677, 0.023707171825849187, 0.02644776872028191, 0.022655971535687398, 0.02355331279791706, 0.022738470651123707, 0.022132564237786752, 0.023450669321256154, 0.02359575409329685, 0.020976366725038203, 0.021332233628404522, 0.02135034136952025, 0.02276297312574364, 0.02257112265410958, 0.022711612466988326, 0.028685815271922894, 0.019880715526082705, 0.020984001815370735, 0.020949498890284822], "W": [0.22886821002636226, 0.2419643867176315, 0.2535776606879755, 0.2631268837719385, 0.27067133055102266, 0.27691635905905426, 0.28234787331897654, 0.285612508974882, 0.2892724392958109, 0.2913417762217794, 0.2934380853084934, 0.2957316072504485, 0.29722659615458336, 0.2980626130992374, 0.2979809785096816, 0.299726137525467, 0.3000205182202941, 0.30066102332459343, 0.3015191586052342, 0.30158941423427044, 0.30211743462314744, 0.30352200699731396, 0.30308297241306403, 0.3030641182838526, 0.30397689880517, 0.3020332963230235, 0.3027398366908538, 0.300889297523232, 0.30326208800633836, 0.3029497591348644], "Wst": [0.00035849639029749997, 0.000369146490435563, 0.0003897391067769144, 0.00038338398506126796, 0.0003907514906478023, 0.00038766635404279584, 0.0004062012278460814, 0.0003960639472149091, 0.0004172575428639029, 0.0004280900010624944, 0.00041350057419504456, 0.0004115083033192834, 0.0004086618919173459, 0.00043830493129825605, 0.00042681272339070345, 0.00042749434221975915, 0.00042732665357291975, 0.00041177053516516186, 0.0004124786919633419, 0.00041547001884062684, 0.0003978930298192481, 0.0004042259579588462, 0.0004142494167363206, 0.00040006220890044574, 0.00044348381343756193, 0.00042844653501189023, 0.00043750975880365114, 0.00041365760357342865, 0.00042869443317858846, 0.0004025278559362679], "rho": [0.9910023899901589, 0.9926298759662053, 0.9921756139969572, 0.9909979423868313, 0.9941944847605225, 0.9942066301898937, 0.9932408395588759, 0.9950172479877347, 0.9917046868519287, 0.9946737683089214, 0.9924134660976767, 0.9944360141628731, 0.9908306364617044, 0.9914040114613181, 0.9951278928136419, 0.9935938500960922, 0.9945652173913043, 0.9971509971509972, 0.9939577039274925, 0.9920948616600791, 0.99833748960931, 0.9956140350877193, 0.9963470319634703, 0.9913957934990439, 0.995049504950495, 0.9968879668049793, 0.9890590809628009, 0.9976958525345622, 0.9975786924939467, 0.9961880559085133], "frac_locked": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "S": 0.07869999999999996}, "closure": {"P": [0.2891510520579246, 0.22514764841847293, 0.17853056426646285, 0.14487276432643928, 0.12054580705800498, 0.10284299238249907, 0.08983712954652352, 0.08014877578645674, 0.07286795558208596, 0.0673164037644798, 0.06304090904950804, 0.05973504710508235, 0.05714950910425197, 0.05511542060912313, 0.05349813868789479, 0.052223968739640705, 0.051210421444485614, 0.050396284846665765, 0.04974482628245992, 0.04922478311512257, 0.04879821774830754, 0.04846937325590689, 0.04818760775028172, 0.047963657209761916, 0.047779156032548564, 0.047636490513788446, 0.04752452284626871, 0.047430263218029144, 0.04734422436037608, 0.04728654627203582], "H": [0.0, 0.17251562561664927, 0.3124523025417264, 0.4259797220046391, 0.5180556316789205, 0.5926921971347823, 0.653134636274052, 0.7021821431693553, 0.741869058083847, 0.7740866357221403, 0.8002510416181433, 0.82139403889831, 0.8385522847086124, 0.8524652697202177, 0.8638070625976237, 0.8729276157185349, 0.8803102988630168, 0.8863176872659395, 0.8911758675785642, 0.8950888826482387, 0.8983223916535413, 0.9008358482284997, 0.9029929586657296, 0.9047168920948002, 0.9061379826319306, 0.9072457604195094, 0.9081183273214761, 0.9088497332425147, 0.9095137204374257, 0.909965920907343], "S": 0.0775804757258684}, "Hstar": 0.9115918097754293, "Pstar": 0.04696517548251666}, "phi0.85": {"sim": {"m": [10000, 7012, 5489, 4659, 4124, 3773, 3539, 3387, 3280, 3205, 3169, 3136, 3105, 3088, 3077, 3063, 3054, 3047, 3045, 3036, 3029, 3027, 3025, 3022, 3020, 3019, 3014, 3014, 3014, 3014], "Psplit": [0.2988, 0.21719908727895038, 0.15121151393696483, 0.11483150890749087, 0.08511154219204656, 0.0620196130400212, 0.042949985871715175, 0.031591378801299086, 0.022865853658536585, 0.011232449297971918, 0.01041337961502051, 0.009885204081632654, 0.005475040257648953, 0.003562176165803109, 0.004549886252843679, 0.002938295788442703, 0.0022920759659463, 0.0006563833278634722, 0.002955665024630542, 0.00230566534914361, 0.0006602839220864972, 0.0006607201850016518, 0.0009917355371900827, 0.0006618133686300463, 0.00033112582781456954, 0.0016561775422325273, 0.0, 0.0, 0.0, 0.00033178500331785003], "Pspont": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "H": [0.0, 0.19451576677521704, 0.3736641217116211, 0.5382179022707688, 0.6897067368623392, 0.8286033561364603, 0.9563643414622727, 1.0739215399191797, 1.1822447929993256, 1.281527495227843, 1.3727071832924798, 1.4561949005099297, 1.5334335058993604, 1.603934360810679, 1.6688604141043069, 1.7295392124656912, 1.7844975931780942, 1.8345628760992632, 1.8803198152172704, 1.9231492250429287, 1.9619359185980698, 1.9979447369759147, 2.030981009001208, 2.0617840005664325, 2.08968784822159, 2.1155587110206775, 2.139845280086681, 2.1614823472760634, 2.1815165149217055, 2.20033198644467], "Hsd": [0.0, 0.02036219750879208, 0.027659454197503028, 0.032174071410106066, 0.03508687402368193, 0.03761551582977862, 0.039864267181579816, 0.0418015319364269, 0.042500095892501775, 0.04355495174389384, 0.04413733250491451, 0.045050347078885784, 0.04570208921345536, 0.04572263766832406, 0.045729727800684926, 0.04594399982078217, 0.045459936777467354, 0.04594988339651784, 0.0469969057928575, 0.04671593203239455, 0.04651641166338186, 0.04745063693491041, 0.04752019600331258, 0.04727233540241929, 0.04696334445888926, 0.047150060370317284, 0.046541194705595756, 0.04683698270483446, 0.04681757531301511, 0.04670393281295008], "q": [0.22884119741747969, 0.24502589221677545, 0.25919483026719187, 0.273118169089047, 0.2846445569902869, 0.2961336587851677, 0.306840248935985, 0.3163868016977229, 0.3252517524667238, 0.3334319236559655, 0.34030437950081666, 0.34768577297438474, 0.35359879326917854, 0.35943627686906326, 0.3658066945926219, 0.3698278621718881, 0.3737909495624753, 0.3775205724748732, 0.3822671526697634, 0.3849992324026551, 0.3885842282138179, 0.3914799434458377, 0.39462596917548415, 0.39657119553171155, 0.3991810261992737, 0.4018774492720698, 0.4030751284733932, 0.4050076702788842, 0.40710935148378913, 0.4077174856473258], "qsd": [0.02396401807544328, 0.023713720330977222, 0.023990573208705367, 0.02292601595102285, 0.024607430735319177, 0.02461294280107254, 0.02325676289484092, 0.02268558786931692, 0.02338533272735195, 0.022673094379702313, 0.023422448869107073, 0.022963851477927226, 0.022878644807507034, 0.022389844092116078, 0.021051815379786062, 0.021105315313984338, 0.022786068638248134, 0.024236760038677436, 0.02152930872577905, 0.022603677366040013, 0.02305428997387058, 0.022522272992461328, 0.021449043177195738, 0.02230808075680248, 0.022333639182772685, 0.02071080922294312, 0.022254369856830127, 0.02164942668173245, 0.02125413043121235, 0.02255794273826538], "W": [0.22917264759092063, 0.24433286436079601, 0.25939029339853026, 0.2723428450207882, 0.2852476665784399, 0.2956734211685198, 0.30631099107370136, 0.3163113802442057, 0.3250506249337635, 0.33313131441620153, 0.34080319507524764, 0.3471489411505081, 0.35379165942397334, 0.3592271600444723, 0.36460118650911416, 0.3706231015998046, 0.37420242216473415, 0.37778339422478174, 0.3811439924188306, 0.38568100460707716, 0.388073921093641, 0.39144376881532733, 0.39411307390115463, 0.3971025430657787, 0.3987837619846458, 0.4012570032122828, 0.4038011744080872, 0.40479299344101866, 0.40659508612314205, 0.40859901607826526], "Wst": [0.00035511012107626973, 0.00036051469814882145, 0.0003869007262666373, 0.00038744398944232767, 0.00041800262751516597, 0.000417747411817214, 0.000420522668867305, 0.00043645534969366897, 0.0004376735884993669, 0.00044597229269525496, 0.0004635628967109238, 0.00045404240119261834, 0.00046648947243729794, 0.00046637993833955493, 0.0004426977762005844, 0.0004763394984181075, 0.0004901543118464301, 0.0004974734137937086, 0.00047598564182572956, 0.0004987697064774395, 0.000488740012464842, 0.0004917978143051938, 0.00047939804417029223, 0.0005014507544583982, 0.00048265735868112023, 0.0004730850049170992, 0.0004972319351069205, 0.000494527864429879, 0.00047965710126695785, 0.0005102184944571481], "rho": [0.9920136908157444, 0.9934414283111678, 0.9937754883022107, 0.9946653734238603, 0.9915186853962364, 0.9912404634077423, 0.9949808089754946, 0.9935975609756098, 0.9940717628705148, 0.9927421899652887, 0.9929846938775511, 0.9935587761674718, 0.993199481865285, 0.99480012999675, 0.9957557949722494, 0.9967256057629339, 0.9944207417131605, 0.9927750410509031, 0.9960474308300395, 0.994717728623308, 0.9927320779649819, 0.9940495867768595, 0.9960291197882197, 0.9920529801324504, 0.9943689963564094, 0.9966821499668215, 0.9970139349701393, 0.9960185799601858, 0.9963503649635036, 0.9953534683040159], "frac_locked": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.003658536585365854, 0.8018720748829953, 0.9851688229725466, 0.9977678571428571, 0.9993558776167472, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], "S": 0.30129999999999996}, "closure": {"P": [0.2891510520579246, 0.2171311898431752, 0.15943636385243307, 0.11505484049999679, 0.08206072740494025, 0.05819113589575589, 0.04125981111018354, 0.029381768279206234, 0.021107044387307407, 0.015334948969530837, 0.011292608433319971, 0.008444341994012155, 0.006415412467500709, 0.004953440258167927, 0.003885971651520979, 0.00309812923900205, 0.0025084974684704366, 0.002060911464349167, 0.0017170108354273752, 0.0014497493899283136, 0.0012390809795013345, 0.0010721051717283428, 0.0009372568699980932, 0.0008278953307739081, 0.000738138956682603, 0.0006641736490861271, 0.0006026555507675622, 0.000550881632115325, 0.0005069172060635532, 0.0004697409764871913], "H": [0.0, 0.19551770903220253, 0.3752756533003414, 0.5405501114482228, 0.6924551105578949, 0.8320090494817446, 0.9601435039934417, 1.077910274841477, 1.1860118884649218, 1.285371244251602, 1.3767042407181342, 1.4605353596753778, 1.5375736382346852, 1.6083562587287306, 1.6734579317247467, 1.7331903586243562, 1.7880574684438792, 1.8384940930958251, 1.8848236975562722, 1.9273631919758945, 1.966518894594185, 2.0023738852264032, 2.0354521856844157, 2.0658181816776753, 2.093749135655963, 2.119360655519177, 2.1428611570340306, 2.1644834993366193, 2.1844310793336055, 2.202665206792113], "S": 0.30424865224630354}, "Hstar": 2.4093807763401096, "Pstar": 0.00019156918060792005}}

==> anc/counts_main.csv <==
run,pulse,survivors_before,split_events,activated_events
ratchet,1,20000,5669,1
ratchet,2,14330,2973,0
ratchet,3,11357,1518,1
ratchet,4,9838,709,0
ratchet,5,9129,303,0
ratchet,6,8826,110,0
ratchet,7,8716,32,0
ratchet,8,8684,3,0
ratchet,9,8681,1,0
ratchet,10,8680,0,0
ratchet,11,8680,0,0
ratchet,12,8680,0,0
ratchet_dt1e-3,1,20000,5804,0
ratchet_dt1e-3,2,14196,2876,1
ratchet_dt1e-3,3,11319,1473,0
ratchet_dt1e-3,4,9846,682,0
ratchet_dt1e-3,5,9164,291,0
ratchet_dt1e-3,6,8873,129,0
ratchet_dt1e-3,7,8744,21,0
ratchet_dt1e-3,8,8723,8,0
ratchet_dt1e-3,9,8715,3,0
ratchet_dt1e-3,10,8712,0,0
ratchet_dt1e-3,11,8712,0,0
ratchet_dt1e-3,12,8712,0,0
memoryless,1,20000,5809,2
memoryless,2,14189,4073,0
memoryless,3,10116,2918,2
memoryless,4,7196,2075,0
memoryless,5,5121,1460,0
memoryless,6,3661,1023,0
memoryless,7,2638,768,1
memoryless,8,1869,574,0
memoryless,9,1295,369,0
memoryless,10,926,249,0
memoryless,11,677,206,0
memoryless,12,471,153,0


==> anc/export_counts.py <==
"""Per-pulse survivor and event counts for the base run (main4.json) -> counts_main.csv."""
import json, numpy as np
d = json.load(open('main4.json'))
with open('counts_main.csv', 'w') as f:
    f.write('run,pulse,survivors_before,split_events,activated_events\n')
    for run in ['ratchet', 'ratchet_dt1e-3', 'memoryless']:
        r = d[run]
        for n, (m, ps, po) in enumerate(zip(r['m'], r['Psplit'], r['Pspont'])):
            f.write(f"{run},{n+1},{m},{round(ps*m)},{round(po*m)}\n")
print(open('counts_main.csv').read()[:400])


==> anc/kramers4.json <==
{"rows": [{"a": 0.0, "p": 0.12995, "k": 0.0013920459772054968, "ek": 2.7327571446071907e-05, "kramers": 0.001516570905169614, "mfpt": 0.0014094799935321764, "first": 0.001516570905169614, "first_exp": 0.001516570905169614}, {"a": 0.025, "p": 0.10455, "k": 0.001104288937693887, "ek": 2.4161636725652138e-05, "kramers": 0.001164833156369527, "mfpt": 0.0010942303827194179, "first": 0.0011737477127301916, "first_exp": 0.0011811066085294047}, {"a": 0.05, "p": 0.0798, "k": 0.0008316424126076881, "ek": 2.082309753619658e-05, "kramers": 0.0008801860470464821, "mfpt": 0.0008385189014619844, "first": 0.0009084202317499134, "first_exp": 0.0009198467516135115}, {"a": 0.075, "p": 0.06065, "k": 0.0006256713226882905, "ek": 1.79674599268785e-05, "kramers": 0.0006530595707754426, "mfpt": 0.0006340251774793299, "first": 0.0007030704371155276, "first_exp": 0.0007163773704622915}, {"a": 0.1, "p": 0.04375, "k": 0.00044735893841391414, "ek": 1.5124753549550502e-05, "kramers": 0.00047456388695040055, "mfpt": 0.0004728932171044027, "first": 0.0005441402803123621, "first_exp": 0.0005579152570906665}], "slope_sim": -11.353875714529156, "slope_kramers": -11.609145821862787, "slope_mfpt": -10.919723610829156, "slope_first": -10.25, "slope_first_exp": -10.0}

==> anc/main4.json <==
{"ratchet": {"m": [20000, 14330, 11357, 9838, 9129, 8826, 8716, 8684, 8681, 8680, 8680, 8680], "Psplit": [0.28345, 0.207466852756455, 0.13366205864224706, 0.07206749339296604, 0.03319093000328623, 0.012463176977113076, 0.0036714089031665903, 0.0003454629203132197, 0.00011519410206197443, 0.0, 0.0, 0.0], "Pspont": [5e-05, 0.0, 8.805142203046579e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "H": [0.0, 0.22828581328715833, 0.4759087079660807, 0.744199334363551, 1.0338889043905317, 1.3475970674703894, 1.686436693779169, 2.052486116704137, 2.448323873500354, 2.876676697230739, 3.339517600922447, 3.839815262354467], "Hsd": [0.0, 0.025273039879178665, 0.035543822886131685, 0.04462124402308742, 0.05406589064639639, 0.06234284975582699, 0.07030124934396594, 0.07888555024793986, 0.08788922539335495, 0.09739328995822558, 0.10718501722933726, 0.11777634127967287], "q": [0.22828455783109675, 0.2473428688141859, 0.26786113083392715, 0.2892307096557748, 0.31326427121561307, 0.3385802547568219, 0.365986113237353, 0.3958503045298901, 0.4283656480379223, 0.4628409036917082, 0.5002976614320199, 0.5408006782884696], "qsd": [0.025284469069676137, 0.02365279830434174, 0.02345702081496621, 0.025144457770977492, 0.023276736542152364, 0.0226002524433082, 0.02279985736726972, 0.022535882259415965, 0.022652425974782616, 0.023337232441303528, 0.02328069292811509, 0.023726230058882528], "W": [0.22941058697907832, 0.24667339003150368, 0.2673014456654333, 0.28923815697292216, 0.3123155132886334, 0.33820449741417524, 0.3655306188379571, 0.3951128766535262, 0.4273697577954673, 0.4625135789778632, 0.4997550154447652, 0.5402190688568121], "Wst": [0.0003627591571315929, 0.0003726943431352694, 0.00038560238304754114, 0.00041376949676945655, 0.00042490233595338133, 0.00045643138284951954, 0.00048009887127842385, 0.0004979349990917702, 0.0005061866162166317, 0.00053193638229517, 0.0005593573968791692, 0.0005834605931479751], "rho": [0.9912072575017445, 0.993748349035837, 0.9936979060784712, 0.9925512104283054, 0.9943349195558577, 0.994837081229922, 0.9948180561953017, 0.9951618477133971, 0.994815668202765, 0.9945852534562212, 0.994700460829493, 0.9959677419354839], "frac_locked": [0.0, 0.0, 0.0, 0.0, 0.0, 0.9274869703149785, 0.9996558054153282, 1.0, 1.0, 1.0, 1.0, 1.0], "S": 0.43400000000000005}, "ratchet_dt1e-3": {"m": [20000, 14196, 11319, 9846, 9164, 8873, 8744, 8723, 8715, 8712, 8712, 8712], "Psplit": [0.2902, 0.20259227951535644, 0.1301351709514975, 0.06926670729230144, 0.031754692274116106, 0.01453848754648935, 0.0024016468435498627, 0.0009171156712140319, 0.00034423407917383823, 0.0, 0.0, 0.0], "Pspont": [0.0, 7.044237813468582e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "H": [0.0, 0.22918851523004144, 0.47694111009472345, 0.7452524987445533, 1.0351754741510468, 1.348762578276592, 1.6874796926468763, 2.053279050770527, 2.449555464222296, 2.877819026622197, 3.340659539136892, 3.841328842869607], "Hsd": [0.0, 0.023803533771940933, 0.034777524694009784, 0.04315975040959533, 0.05211023621390302, 0.0601311644939291, 0.06882388127315142, 0.07807703353375156, 0.08709797124705165, 0.09667880605476491, 0.10673487687189119, 0.11712493755339477], "q": [0.22918810079947746, 0.24743704403365274, 0.2676585268569941, 0.2895766811939335, 0.3130878294094182, 0.33855589841100125, 0.3657540123231716, 0.3962257017828417, 0.4282885416902513, 0.46284051251469466, 0.5006693037327152, 0.5413152102652996], "qsd": [0.023807552278182008, 0.024130531160583713, 0.02414228277273804, 0.02392182319770016, 0.023860897349342294, 0.023773764546877373, 0.023567290552255874, 0.022450525053878033, 0.022420579182202662, 0.022870595759015813, 0.0227380309790477, 0.02312212086349159], "W": [0.2290885456493619, 0.24773054443503967, 0.2673891053338456, 0.28907040474069806, 0.3127501404218782, 0.3379939888183172, 0.3655062964405451, 0.3948746075064504, 0.4278087558232321, 0.4624482318390087, 0.4997695631895249, 0.5406503886274383], "Wst": [0.0003456932651163996, 0.00037435014488888975, 0.00039116689692200604, 0.00040908158496523987, 0.0004324402326625358, 0.0004506049842642189, 0.0004879840015252057, 0.00048310443382735294, 0.000509831522642371, 0.0005393120064282088, 0.0005513431997093311, 0.0005687546758317375], "rho": [0.9928148774302621, 0.9924021556674618, 0.9925858216534633, 0.9937800087298123, 0.993125211315226, 0.9943961573650503, 0.9936948297604036, 0.9958691910499139, 0.995752984389348, 0.9962121212121212, 0.9956382001836547, 0.9951790633608816], "frac_locked": [0.0, 0.0, 0.0, 0.0, 0.0, 0.9346331567677223, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], "S": 0.43559999999999993}, "memoryless": {"m": [20000, 14189, 10116, 7196, 5121, 3661, 2638, 1869, 1295, 926, 677, 471], "Psplit": [0.29045, 0.28705335118753966, 0.28845393436140765, 0.2883546414674819, 0.2851005662956454, 0.2794318492215242, 0.29112964366944655, 0.30711610486891383, 0.28494208494208495, 0.2688984881209503, 0.30428360413589367, 0.3248407643312102], "Pspont": [0.0001, 0.0, 0.00019770660340055358, 0.0, 0.0, 0.0, 0.0003790750568612585, 0.0, 0.0, 0.0, 0.0, 0.0], "H": [0.0, 0.22900664614249105, 0.4578390966340098, 0.6863614569858533, 0.9155769210058021, 1.1437692742582921, 1.3726985012355861, 1.60185529402593, 1.8304503001416959, 2.0607208475474756, 2.2907005518447323, 2.518919357107175], "Hsd": [0.0, 0.02404122544318488, 0.03382988517682162, 0.04167829552388812, 0.04789490244073261, 0.05418241391701407, 0.059040693830067846, 0.06218483320484654, 0.06820452533373213, 0.0733773198115893, 0.07623154915898195, 0.07954611054460452], "q": [0.22900540808965134, 0.22885316139946818, 0.22834538694346096, 0.22891876375321432, 0.22793746784959157, 0.22785405049235388, 0.22878422002163254, 0.22831824485217272, 0.22818088040090026, 0.22961995643968725, 0.22939520375822395, 0.2301868608122781], "qsd": [0.024053122977526934, 0.023645672411241624, 0.02496727802016844, 0.023442368433175067, 0.02591935399925674, 0.025480841144150786, 0.023251276770397886, 0.025826719900793865, 0.027657690715719885, 0.023421383277543013, 0.020593640256484313, 0.02050739309856561], "W": [0.22905173579478372, 0.22894064486354354, 0.22890866779926056, 0.2283061161317883, 0.22889785884105399, 0.22823851155262606, 0.22817548586513942, 0.22922418780317733, 0.22777790070431778, 0.2287108258820464, 0.2298281966040598, 0.2293378251671099], "Wst": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "rho": [0.9929522869828741, 0.9922894424673784, 0.990550305725403, 0.994141769185706, 0.9901666211417646, 0.9893858984078847, 0.9941144997324772, 0.9891891891891892, 0.9859611231101512, 0.9940915805022157, 0.9978768577494692, 0.9968553459119497], "frac_locked": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "S": 0.015900000000000004}, "closure": {"P": [0.2891510520579246, 0.20536775975189864, 0.13063458228659122, 0.0719223048771848, 0.03305480361724061, 0.012314323592472008, 0.00366456276019869, 0.0008706503408879231, 0.00016663066279827554, 2.5882979943549426e-05, 3.2755886713261836e-06, 3.3761610267246446e-07], "H": [0.0, 0.23002083415553237, 0.4788521399045827, 0.7480037310741293, 1.0389977036525766, 1.3534720382030418, 1.6932276073379209, 2.0604854323065975, 2.457348258053546, 2.8864038386414754, 3.3502762527785546, 3.8516348981549733], "S": 0.4332044699121147}, "closure_mem0": {"P": [0.2891510520579246, 0.28915105205792463, 0.28915105205792463, 0.2891510520579247, 0.28915105205792463, 0.2891510520579246, 0.2891510520579246, 0.2891510520579245, 0.2891510520579247, 0.2891510520579246, 0.28915105205792463, 0.28915105205792463], "H": [0.0, 0.23002083415553237, 0.4600065841237709, 0.6900415070697495, 0.9201106177274941, 1.1501616587656998, 1.3801297568671875, 1.610166346065002, 1.8401090969814409, 2.0701148221097854, 2.300190624556075, 2.5301812507606978], "S": 0.016646690304643642}, "mean_rec_clip": [0.0, 0.23002651583472988, 0.47868445383261427, 0.7474832861414076, 1.038054615976832, 1.3521621210629815, 1.6917122865385423, 2.058765994778348, 2.455551045035416, 2.8844756812339702, 3.348143211884858, 3.8493678121777033], "mean_rec_aff": [0.0, 0.23002500000000003, 0.47868202500000007, 0.7474802690250002, 1.0380511708160252, 1.3521583156521233, 1.6917081392199453, 2.058761498496761, 2.4555461798749985, 2.8844704204448735, 3.3481375245009084, 3.849361663985482]}

==> anc/make_figs5.py <==
import json, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.optimize import brentq
from ptns_core5 import U, kramers, XR

C1, C2, C3, GR = "#2a78d6", "#eb6834", "#1baf7a", "#6b6b66"
BL = ["#9ec5f4", "#6da7ec", "#3987e5", "#256abf", "#104281"]
plt.rcParams.update({"font.size": 8, "axes.labelsize": 8, "legend.fontsize": 6.2, "xtick.labelsize": 7,
                     "ytick.labelsize": 7, "axes.linewidth": 0.6, "lines.linewidth": 1.2, "font.family": "serif",
                     "mathtext.fontset": "cm", "axes.spines.top": False, "axes.spines.right": False, "legend.frameon": False})
def tag(ax, s): ax.text(-0.2, 1.04, s, transform=ax.transAxes, fontweight="bold", fontsize=9)

main = json.load(open("main4.json")); th = json.load(open("theory5.json")); pr = json.load(open("protocols5.json"))
ru = json.load(open("rules5.json")); sat = json.load(open("sat5.json")); ramp = json.load(open("ramp.json"))
lam, kT, delta = 0.2, 0.03, 0.9; Hc = 0.25 / lam
R = main["ratchet"]; M = main["memoryless"]; CL = th["main_closure"]
PR = np.array(R["Psplit"]) + np.array(R["Pspont"]); PM = np.array(M["Psplit"]) + np.array(M["Pspont"])
modes = [("displacement", C1, "o"), ("energy", C3, "^"), ("force", C2, "s")]

# ---------------- Figure 1: landscape and control mode ----------------
fig, ax = plt.subplots(1, 3, figsize=(7.0, 2.15)); fig.subplots_adjust(wspace=0.45, left=0.07, right=0.99, bottom=0.2, top=0.9)
a = ax[0]; xs = np.linspace(-1.45, 1.4, 400)
for i, aa in enumerate([0.0, 0.1, 0.2, 0.25, 0.32]):
    a.plot(xs, U(xs, aa) - U(1.0, aa), color=BL[i], lw=1.3 if aa != 0.25 else 1.8, ls="-" if aa != 0.25 else "--",
           label=rf"$\lambda H={aa:g}$" + (r" $=\lambda H_c$" if aa == 0.25 else ""))
a.axvline(XR, color=GR, ls=":", lw=0.8); a.text(XR+0.03, 0.72, r"$x_r$", color=GR, fontsize=7)
a.set_ylim(-0.03, 0.8); a.set_xlim(-1.45, 1.4); a.set_xlabel("$x$"); a.set_ylabel(r"$U_H(x)-U_H(x^*)$")
a.legend(loc="upper right", handlelength=1.5, fontsize=6, frameon=True, framealpha=0.85, edgecolor="none"); tag(a, "(a)")
a = ax[1]; nn = np.arange(len(pr["displacement"]["H"]))
for key, cc, mk in modes:
    a.plot(nn[::3], np.array(pr[key]["H"])[::3], mk, ms=3.4, color=cc, mfc="white", mew=0.9, label=key)
    a.plot(nn, pr[key]["closure"], color=cc, lw=1)
a.set_xlabel("recoveries $n$"); a.set_ylabel(r"commitment $H_n$"); a.legend(loc="upper left", title="control", title_fontsize=6.2); tag(a, "(b)")
a = ax[2]; n2 = np.arange(len(pr["displacement"]["A"]))
for key, cc, mk in modes:
    A = np.array(pr[key]["A"]); a.plot(n2, A / A[0], color=cc, label=key)
    q_ = np.array(pr[key]["q"]); a.plot(n2[::4], (q_ / q_[0])[::4], mk, ms=3, color=cc, mfc="white", mew=0.8)
a.axhline(1, color=GR, ls=":", lw=0.8)
a.set_xlabel("recoveries $n$"); a.set_ylabel(r"absorbed energy per cycle / first"); a.legend(loc="upper left", fontsize=6); tag(a, "(c)")
fig.savefig("fig1_v5.pdf"); fig.savefig("fig1_v5.png", dpi=200)

# ---------------- Figure 2: reversal, rules, saturation ----------------
fig, ax = plt.subplots(2, 3, figsize=(7.0, 4.5)); fig.subplots_adjust(wspace=0.42, hspace=0.45, left=0.07, right=0.99, bottom=0.09, top=0.95)
a = ax[0, 0]; n = np.arange(1, 13); m = np.array(R["m"]); ok = PR > 0
e = np.sqrt(PR[ok]*(1-PR[ok])/m[ok]); a.errorbar(n[ok], PR[ok], yerr=[np.minimum(e, 0.8*PR[ok]), e], fmt="o", ms=4, color=C1, capsize=0, label="simulation")
a.plot(n[~ok], 3/m[~ok], "v", ms=4, color=C1, mfc="white", label="95% bound")
Pc = np.array(CL["P"]); okc = Pc > 1e-6
a.plot(n[okc], Pc[okc], "s", ms=6, mfc="none", color=GR, mew=0.9, label="closure")
a.errorbar(n, PM, yerr=np.sqrt(PM*(1-PM)/np.array(M["m"])), fmt="D", ms=3.5, color=C2, capsize=0, label=r"$\lambda=0$")
il = int(np.argmax(np.array(R["frac_locked"]) > 0.5)); a.axvline(il+0.5, color=GR, ls=":", lw=0.8); a.text(il+0.2, 0.05, r"$H>H_c$", color=GR, fontsize=7)
a.set_yscale("log"); a.set_ylim(1e-5, 1); a.set_xlabel("pulse $n$"); a.set_ylabel("reversal fraction $P_n$"); a.legend(loc="lower left", fontsize=5.6, handletextpad=0.3); tag(a, "(a)")

a = ax[0, 1]; k = np.arange(12)
a.errorbar(k, R["H"], yerr=R["Hsd"], fmt="o", ms=4, color=C1, capsize=0, label="simulation")
a.plot(k, CL["H"], color=C2, label="closure (survivors)"); a.axhline(Hc, color=GR, ls=":", lw=1)
a.text(0.2, Hc+0.1, r"$H_c=1/4\lambda$", color=GR, fontsize=7); a.set_xlabel("recoveries $n$"); a.set_ylabel(r"commitment $H_n$"); a.legend(loc="upper left"); tag(a, "(b)")

a = ax[0, 2]; cc_amp = {0.3: C3, 0.6: C2, 0.9: C1}
cur = th["collapse_curve"]; a.plot(cur["H"], cur["P"], color=GR, lw=1, label="exact hazard")
for rule, mk, lab in [("heat", "o", "heat rule"), ("energy", "^", "energy rule"), ("count", "x", "count rule")]:
    for amp in [0.3, 0.6, 0.9]:
        rows = ru[f"{rule}_{amp}"]
        a.plot([r["E"] for r in rows], [r["P"] for r in rows], mk, ms=3.0, color=cc_amp[amp], mfc="white" if mk != "x" else cc_amp[amp], mew=0.8,
               label=lab if amp == 0.9 else None)
a.set_xlabel(r"accumulated heat before test"); a.set_ylabel(r"test reversal $P_{\rm test}$"); a.legend(loc="upper right", fontsize=5.6); tag(a, "(c)")

a = ax[1, 0]
for rule, mk in [("heat", "o"), ("count", "x")]:
    for amp in [0.3, 0.6, 0.9]:
        rows = ru[f"{rule}_{amp}"]
        a.plot([r["k"] for r in rows], [r["P"] for r in rows], mk + ("-" if rule == "heat" else "--"), ms=3, lw=0.7, color=cc_amp[amp], mfc="white" if mk != "x" else cc_amp[amp], mew=0.8,
               label=(f"{rule}, $\\delta_t={amp}$") )
a.set_ylim(0, 0.43); a.set_xlabel("training pulses"); a.set_ylabel(r"test reversal $P_{\rm test}$"); a.legend(loc="upper right", fontsize=5.0, ncol=2); tag(a, "(d)")

a = ax[1, 1]; kr = th["kramers"]; A_ = np.array(kr["a"])
a.errorbar(A_, kr["k_sim"], yerr=kr["ek"], fmt="o", ms=4, color=C1, capsize=0, label="simulation")
a.plot(A_, kr["k_window"], color=C3, lw=1.1, label="exact window survival")
aa = np.linspace(0, 0.105, 40); kT2 = 0.05
a.plot(aa, [kramers(x, kT2) for x in aa], color=C2, lw=1, label="Kramers, exact barrier")
a.plot(aa, kramers(0, kT2)*np.exp(-(1/(2*kT2) + 0.25)*aa), color=GR, ls="--", lw=1, label="local linearization")
a.set_yscale("log"); a.set_xlabel(r"$\lambda H$ (held fixed)"); a.set_ylabel(r"$k_{\rm rev}$"); a.legend(loc="upper right", fontsize=5.6); tag(a, "(e)")

a = ax[1, 2]
def surv(P): return np.concatenate([[1.0], np.cumprod(1 - np.array(P))])
for key, cc, lab in [("as0.2", C2, r"saturating, $\lambda H_s=0.2$"), ("as0.35", C3, r"saturating, $\lambda H_s=0.35$")]:
    s_ = sat[key]; a.plot(np.arange(len(s_["sim"]["P"])+1)[::3], surv(s_["sim"]["P"])[::3], "o", ms=2.8, color=cc, mfc="white", mew=0.8)
    a.plot(np.arange(len(s_["closure"]["P"])+1), surv(s_["closure"]["P"]), color=cc, lw=1, label=lab)
a.plot(np.arange(13), surv(PR), "o", ms=2.8, color=C1, mfc="white", mew=0.8); a.plot(np.arange(13), surv(CL["P"]), color=C1, lw=1, label="unbounded")
a.set_yscale("log"); a.set_ylim(1e-2, 1.2); a.set_xlabel("pulse $n$"); a.set_ylabel(r"survival $S_n$"); a.legend(loc="lower left", fontsize=5.6); tag(a, "(f)")
fig.savefig("fig2_v5.pdf"); fig.savefig("fig2_v5.png", dpi=200)

# ---------------- Figure 3 (appendix): ramp selection and hazard ----------------
fig, ax = plt.subplots(1, 2, figsize=(5.0, 2.0)); fig.subplots_adjust(wspace=0.5, left=0.1, right=0.98, bottom=0.22, top=0.88)
a = ax[0]; Q, d = 1e-6, 2e-3
rr = np.logspace(np.log10(2e-4), np.log10(1.5e-2), 60)
es = np.array([brentq(lambda e: e*e/r - np.log(e*np.sqrt(r)/(2*Q*np.sqrt(np.pi))), 1e-3, 5) for r in rr])
a.plot(rr, 4*d*es/rr, color=C1, label="slow-passage estimate")
a.errorbar([o["r"] for o in ramp], [o["lnR"] for o in ramp], yerr=[o["se"] for o in ramp], fmt="o", ms=4, color=C2, mfc="white", mew=1.2, capsize=0, label="simulation")
a.set_xscale("log"); a.set_xlabel("ramp rate $r$"); a.set_ylabel(r"$\ln(P_R/P_L)$"); a.legend(loc="upper right"); tag(a, "(a)")
a = ax[1]; g, h = map(np.array, th["hazard"]["0.03_0.9"]); okh = (h > 1e-11)
a.plot(g[okh], h[okh], color=C1, label="exact window hazard")
a.plot(g[okh], h[okh][-1]*np.exp(-24.0*(g[okh]-g[okh][-1])), color=GR, ls="--", lw=1, label="Laplace slope")
a.axvline(0.25, color=GR, ls=":", lw=0.8); a.set_yscale("log"); a.set_xlabel(r"$\lambda H$"); a.set_ylabel(r"$p(H)$"); a.legend(loc="lower left", fontsize=5.6); tag(a, "(b)")
fig.savefig("fig3_v5.pdf"); fig.savefig("fig3_v5.png", dpi=200)
print("figs done")


==> anc/memory5.json <==
{"0.75": {"P": [0.2883868157598668, 0.2242563186719714, 0.17782477221852622, 0.14423966863962787, 0.1200316847352167, 0.10244475426397055, 0.08943714486327943, 0.07983614569588598, 0.07254860608679961, 0.06705546718132471, 0.06280568679565247, 0.0594950518330085, 0.05691050450033522, 0.05488827374864679, 0.05328888625979545, 0.05203068787094144, 0.05102766239581443, 0.0502198555243025, 0.049571690627339925, 0.049053248888653034, 0.048627362357101224, 0.048298798338996494, 0.04801703151756422, 0.04779293045723394, 0.047608366324895124, 0.04746549412940491, 0.04735347277709461, 0.04725905651805433, 0.047172939353168686, 0.04711517408091342], "H": [0.0, 0.17251562561664932, 0.3124514218000192, 0.4259789159971818, 0.5180553249515383, 0.5926920300973266, 0.6531333052288757, 0.7021805861364891, 0.7418672073552673, 0.7740849882117423, 0.8002486012800083, 0.8213915179906818, 0.8385501779750242, 0.852463456019445, 0.8638051884472565, 0.872925398648647, 0.8803076212903382, 0.8863146380830706, 0.8911726236018335, 0.895085570509155, 0.8983191147319292, 0.9008326951401201, 0.9029899489946354, 0.9047140854663435, 0.9061353897143364, 0.9072433359635956, 0.9081160635543041, 0.9088476208761141, 0.9095117451973997, 0.9099641071398367], "S": 0.07837707944455233}, "0.85": {"P": [0.2883868157598668, 0.21640593450854637, 0.15881292020915028, 0.11453329202878391, 0.0817401000123661, 0.05795187758531967, 0.04111285107973906, 0.029290285233503962, 0.02104766998996342, 0.01529592492758906, 0.01126635189055585, 0.008425820243964195, 0.006401757296715571, 0.004943551133165554, 0.0038786672544255077, 0.0030922409795201005, 0.0025039563726884, 0.0020571256923904786, 0.0017139559817932865, 0.0014471162335431807, 0.0012368824293019498, 0.0010701893199162112, 0.0009355596989327086, 0.0008264178922810728, 0.000736817445529235, 0.0006629646215563646, 0.0006015564877092278, 0.0005498853825683824, 0.0005060002840516905, 0.00046888089871115435], "H": [0.0, 0.19551770903220253, 0.37527374399655555, 0.5405460396242947, 0.692451226694811, 0.8320041303750269, 0.9601385399524296, 1.0779047372965938, 1.1860060810967143, 1.2853654581162233, 1.376698625107581, 1.4605299708707353, 1.537568522530688, 1.6083514555408536, 1.6734534653025648, 1.7331861913516051, 1.788053607964967, 1.8384904944426992, 1.884820399919, 1.9273601103815947, 1.9665160382798623, 2.0023712293648175, 2.035449716293032, 2.06581590925627, 2.0937470587026956, 2.1193587368033486, 2.1428593695195626, 2.164481860202382, 2.184429584854129, 2.2026638367462734], "S": 0.305587868080592}}

==> anc/protocols5.json <==
{"delta0": 0.2527520289447459, "E0": 0.048757159826393115, "displacement": {"H": [0.0, 0.04368904678214524, 0.08824617077090534, 0.13365759534385763, 0.18002563518781317, 0.22727247186978275, 0.2752583906938414, 0.32431902249706296, 0.37397215535800105, 0.424995969151508, 0.4769162948742924, 0.5298240674125639, 0.5836635760927268, 0.6385098838908528, 0.6943832332411418, 0.7515051854188982, 0.8095178399004279, 0.8688213854579613, 0.9291056340126189, 0.9907960238585699, 1.0534918400078117, 1.1176345148113833, 1.1826629028452385, 1.2492030980238864, 1.3170178089081213, 1.3860824387024093, 1.4563612146561937, 1.5281126507473315, 1.6012390210201297, 1.6757835867551099, 1.7516421539806522, 1.829018034594698, 1.9078414771056973, 1.9880273335251788, 2.069968725115682, 2.153415557593936, 2.2385188816251955, 2.3252035523601777, 2.4134926695031647, 2.503450081980076, 2.595052215728314], "q": [0.0436816112995801, 0.04455009295377178, 0.04539703596315701, 0.04635146934311517, 0.04722172815144216, 0.04797568217744032, 0.04905877053071868, 0.04963364953279465, 0.05101608376966008, 0.051898918003242284, 0.05290556402661441, 0.053837419654043164, 0.05483904635279896, 0.055873349350288946, 0.05711302818905877, 0.058012240736485705, 0.05929670663978644, 0.06028424855465776, 0.06169038984595093, 0.06268903182572533, 0.06414256020049813, 0.0650266990974415, 0.06654019517864783, 0.06781369760147614, 0.06906462979428826, 0.0702768235909714, 0.07175143609113799, 0.07312637027279786, 0.07454456573498024, 0.07585856722554242, 0.07737588061404593, 0.07882344251099928, 0.08018585641948145, 0.08194139159050307, 0.08344683247825432, 0.08510332403125957, 0.08668467073498196, 0.08828911714298653, 0.0899574124769119, 0.09160213374823756], "A": [0.04875715982639313, 0.049594463747594505, 0.05044840443481709, 0.051318717858039056, 0.05220736488605415, 0.05311285412264564, 0.05403250792498622, 0.05497275868372428, 0.05592436477052467, 0.056902240062173565, 0.057897297073477065, 0.05891127857848052, 0.059943116877865875, 0.06099425055930744, 0.062065067570603975, 0.06315981415053301, 0.06427163110819978, 0.06540818809201476, 0.06656354032373529, 0.06774584136078989, 0.06894741146980253, 0.07017671073552431, 0.07142298476300901, 0.07269823268998728, 0.073997906807888, 0.07532153571724458, 0.07666843383055807, 0.07804355558797514, 0.07944502806408467, 0.08087368036463477, 0.0823275156041947, 0.08381043027082981, 0.08532108757187268, 0.08685785563961551, 0.0884282686731053, 0.09002753359628579, 0.09165854530670303, 0.09331986364757637, 0.09501193132650411, 0.09673597201303225], "closure": [0.0, 0.043773803434108444, 0.0883850984740408, 0.13385003694452519, 0.18018507512920964, 0.22740697970323626, 0.2755328337887718, 0.32458004313518996, 0.37456634242559983, 0.42550980171141994, 0.47742883297670635, 0.530342196833959, 0.5842690093531515, 0.6392287490257568, 0.6952412638655732, 0.7523267786481963, 0.8105059022910266, 0.8697996353757541, 0.9302293778153211, 0.9918169366674243, 1.0545845340966908, 1.1185548154877354, 1.1837508577113862, 1.2501961775464532, 1.3179147402595, 1.3869309683451772, 1.4572697504297678, 1.5289564503407007, 1.6020169163448874, 1.6764774905588438, 1.7523650185336666, 1.8297068590180416, 1.9085308939025705, 1.9888655383488119, 2.0707397511065433, 2.1541830450228594, 2.2392254977468307, 2.325897762633555, 2.4142310798515383, 2.504257287697454, 2.59600883412242], "reversals": 0}, "energy": {"H": [0.0, 0.043675280613594825, 0.08745635850801577, 0.13114027089039365, 0.17475191839728926, 0.21825618265800337, 0.26199236612896926, 0.30560758548625483, 0.349497919343526, 0.39324956611990025, 0.4369216990350252, 0.48091799062445806, 0.5246514463553471, 0.5684116146295564, 0.6122722010385357, 0.6558705657421463, 0.6996157912232664, 0.7432281665446455, 0.7870643895476616, 0.8308582594484378, 0.874599777905248, 0.9185735919774792, 0.9621342544332899, 1.005959416925703, 1.049644600304818, 1.0933349530145413, 1.1370247767748825, 1.1808729959147048, 1.224551431535813, 1.2683609916025649, 1.312066908885093, 1.3559105821334818, 1.3996120896810296, 1.4433918114126425, 1.4868657113164132, 1.5308450461197454, 1.5745466135736423, 1.6181693501645364, 1.661956615491423, 1.70591271903479, 1.749624702748481], "q": [0.043639994276883226, 0.043748187424201716, 0.04366215332038449, 0.04359506897843925, 0.04347920324511718, 0.043719751567311615, 0.043588940532185115, 0.04387299320540341, 0.043746032252546016, 0.04366575167944264, 0.04399505397578464, 0.043722772288557366, 0.04374293853863814, 0.04384681872990209, 0.043587251796335894, 0.04372088818928796, 0.04358898910245452, 0.04382676480633829, 0.043786236431250077, 0.04371084821363773, 0.04396296657959119, 0.04355040240578924, 0.043823126784776026, 0.043664629345861926, 0.04367835824746973, 0.043674495097635956, 0.04383262839135197, 0.043650434965840486, 0.04379384277735586, 0.043694436430160626, 0.043830853042034934, 0.043681012338935205, 0.04377177677440699, 0.04344291572401607, 0.043960276792286763, 0.043685849865252306, 0.04359231092437727, 0.04377955068815682, 0.04395306608645231, 0.04369893118987635], "A": [0.04875715982639316, 0.048757159826393115, 0.048757159826393115, 0.04875715982639312, 0.04875715982639312, 0.04875715982639313, 0.04875715982639316, 0.048757159826393295, 0.04875715982639386, 0.04875715982639577, 0.04875715982640172, 0.04875715982641859, 0.04875715982646236, 0.04875715982641685, 0.04875715982637517, 0.048757159826388494, 0.04875715982639289, 0.04875715982639315, 0.04875715982639305, 0.04875715982639304, 0.048757159826392935, 0.04875715982639269, 0.04875715982639217, 0.04875715982639108, 0.0487571598263889, 0.04875715982638469, 0.048757159826376836, 0.0487571598263625, 0.048757159826337264, 0.04875715982629873, 0.04875715982632458, 0.048757159826412357, 0.04875715982642059, 0.048757159826404065, 0.048757159826394836, 0.048757159826393275, 0.04875715982639314, 0.04875715982639312, 0.048757159826393115, 0.048757159826393115], "closure": [0.0, 0.04377380343410847, 0.08754760686821692, 0.13132141030232533, 0.17509521373643383, 0.21886901717054227, 0.2626428206046507, 0.30641662403875924, 0.3501904274728678, 0.3939642309069769, 0.4377380343410877, 0.4815118377752038, 0.5252856412093349, 0.5690594446435054, 0.6128332480777722, 0.6566070515118686, 0.7003808549459771, 0.7441546583800855, 0.787928461814194, 0.8317022652483024, 0.8754760686824107, 0.919249872116519, 0.9630236755506271, 1.0067974789847347, 1.0505712824188413, 1.094345085852946, 1.1381188892870469, 1.1818926927211406, 1.2256664961552215, 1.2694402995892793, 1.313214103023297, 1.3569879064572477, 1.4007617098915375, 1.4445355133256512, 1.4883093167597596, 1.532083120193868, 1.5758569236279765, 1.6196307270620849, 1.6634045304961933, 1.7071783339303017, 1.7509521373644101], "reversals": 0}, "force": {"H": [0.0, 0.04379175725090268, 0.0851762170843434, 0.12502591597570845, 0.1630589565557144, 0.1998549544198087, 0.2354574410121351, 0.26966369839307003, 0.30330746769254496, 0.33590502042118486, 0.36772027885846975, 0.3987697843398971, 0.42928003892234246, 0.45903598011779295, 0.4883998346654742, 0.517139618061152, 0.545586847729851, 0.5734632799881382, 0.6007107072858425, 0.627356358683467, 0.6536924687770201, 0.6798148062967609, 0.7054622818992, 0.7310913997037245, 0.7560226709433264, 0.7808144360440277, 0.8051324810278617, 0.8291939067171937, 0.853042008425734, 0.8765671735179332, 0.8996861038746242, 0.9226239370812409, 0.9454995336671161, 0.9680923456460846, 0.9904147212880986, 1.012420123363967, 1.0343591594063322, 1.0561479633359838, 1.077471387138616, 1.098888374871652, 1.1198518299267348], "q": [0.04377336116830025, 0.04135363308317468, 0.039824360445540254, 0.037999508995791104, 0.036746488549344314, 0.035555103659278386, 0.03415506108124092, 0.03360845158923939, 0.03254381708689009, 0.03171581057263496, 0.030950685768119716, 0.030467866899021968, 0.029649874943782503, 0.029328820807413048, 0.028632442351216692, 0.028331256325765032, 0.027809107088176233, 0.027133815882494135, 0.026569491773865493, 0.02624520692366474, 0.02602201269118126, 0.02553028062114991, 0.02551007690061097, 0.024785601556699847, 0.024667321278094026, 0.02416943783086736, 0.023915410016975443, 0.023676641836170995, 0.023364875225397857, 0.022966478402022553, 0.022710880511399797, 0.022707113270483147, 0.022490187245843552, 0.02211779412206466, 0.021796433230380215, 0.021759264246136417, 0.02163801067540797, 0.021069778769169538, 0.02123127414676656, 0.02074066504641637], "A": [0.04875715982639313, 0.04653469070740445, 0.04470808134636275, 0.043145181339571514, 0.041799355642441215, 0.04060979255332024, 0.03954853684227986, 0.0386012357061734, 0.0377300174342684, 0.03693657991604147, 0.03620553798265537, 0.03552904329309828, 0.03489701340267198, 0.034309249163274345, 0.03375452515378102, 0.03323425837884, 0.0327397761121569, 0.032273518240536675, 0.03183436435594856, 0.031419588579266765, 0.03102309867082817, 0.030642362163571333, 0.03028007519625821, 0.02992874448593042, 0.029596830893518243, 0.02927586138235307, 0.028969443712906193, 0.028674071784549567, 0.028388641661835322, 0.028114035370687893, 0.027850475464477865, 0.027595023677152178, 0.02734590281398615, 0.02710529873061923, 0.026872580281879943, 0.026647978172472737, 0.0264284768394369, 0.026214854194277323, 0.026009836646301177, 0.025807792379877844], "closure": [0.0, 0.043773803434108444, 0.08532649689625205, 0.12504830595344385, 0.16321657308639453, 0.2000386583647042, 0.23567544753547368, 0.2702553557132099, 0.30388320542239416, 0.3366461342406656, 0.36861768135112133, 0.3998607057898269, 0.4304295266063669, 0.46037152828094097, 0.4897283886631056, 0.5185370342160751, 0.5468303942515319, 0.5746380043423227, 0.6019864947723881, 0.6288999901173412, 0.6554004392481504, 0.6815078902378544, 0.7072407211805088, 0.7326158353948713, 0.7576488276060019, 0.7823541262868964, 0.8067451162720519, 0.830834244932749, 0.8546331145684595, 0.8781525631710888, 0.9014027353270008, 0.9243931447104072, 0.9471327293725499, 0.9696299008303366, 0.9918925877952707, 1.0139282752506589, 1.0357440394761608, 1.0573465795280665, 1.078742245611249, 1.09993706471296, 1.1209367638202012], "reversals": 0}}

==> anc/ptns_core4.py <==
"""Dissipative-commitment model, v4 (reduced units, gamma = 1).

U_H(x) = x^4/4 - x^2/2 + (lam*H/2) (x-1)^2 ,  selected branch x* = +1.
H  : commitment, an ENERGY (accumulated positive recovery heat), H_{n+1} = H_n + q_n^+ .
lam: coupling (1/length^2); stiffness kappa(H) = kappa0 + lam*H, kappa0 = 2.
Reversal event (used everywhere): the coordinate reaches x_r = -1/2.
Per pulse we record separately
  split : x_r reached before the trajectory first returns to x* (splitting event),
  spont : x_r reached after the return (thermally activated escape within the window).
"""
import numpy as np
from scipy.integrate import quad
from scipy.special import erf
from scipy.optimize import brentq

XR = -0.5

def force(x, a):           # a = lam*H
    return -(x**3 - x) - a * (x - 1.0)

def U(x, a):
    return x**4 / 4 - x**2 / 2 + 0.5 * a * (x - 1.0)**2

def relax(x, a, kT, T, dt, rng):
    """Free relaxation (no event bookkeeping), used for initial equilibration."""
    amp = np.sqrt(2 * kT * dt)
    for _ in range(int(round(T / dt))):
        w = amp * rng.standard_normal(x.size)
        f0 = force(x, a); xp = x + f0 * dt + w
        x = x + 0.5 * (f0 + force(xp, a)) * dt + w
    return x

def recovery(x0, a, kT, Tw, dt, rng):
    """One recovery window at fixed a = lam*H (array). Returns final x, heat released
    (Stratonovich midpoint rule), and boolean arrays split, spont."""
    x = x0.copy(); q = np.zeros_like(x)
    amp = np.sqrt(2 * kT * dt)
    returned = x >= 1.0
    split = np.zeros(x.size, bool); spont = np.zeros(x.size, bool)
    alive = np.ones(x.size, bool)
    for _ in range(int(round(Tw / dt))):
        w = amp * rng.standard_normal(x.size)
        f0 = force(x, a); xp = x + f0 * dt + w
        x1 = x + 0.5 * (f0 + force(xp, a)) * dt + w
        q = np.where(alive, q + force(0.5 * (x + x1), a) * (x1 - x), q)
        x = np.where(alive, x1, x)
        hit = alive & (x <= XR)
        split |= hit & ~returned
        spont |= hit & returned
        alive &= ~hit
        returned |= alive & (x >= 1.0)
    return x, q, split, spont

# ---------------- closures and exact single-pulse predictions ----------------
def A_disp(H, lam, delta):
    """Energy injected by a displacement to 1-delta (exact for the quartic well)."""
    return 0.25 * delta**2 * (2 * lam * H + (2 - delta)**2)

def g_clip(alpha):
    """E[(A-E)^+]/kT for E ~ Gamma(1/2, kT) (harmonic equipartition), alpha = A/kT."""
    alpha = np.asarray(alpha, float)
    return (alpha - 0.5) * erf(np.sqrt(alpha)) + np.sqrt(alpha / np.pi) * np.exp(-alpha)

def splitting(a, kT, xp):
    """Probability to reach x_r before x* = 1 from xp (exact, overdamped 1D)."""
    ref = max(U(XR, a), U(xp, a), U((-1 + np.sqrt(max(1 - 4 * a, 0))) / 2, a) if a < 0.25 else U(XR, a))
    g = lambda y: np.exp((U(y, a) - ref) / kT)
    pts = [(-1 + np.sqrt(1 - 4 * a)) / 2] if a < 0.25 else None
    num = quad(g, xp, 1.0, limit=400)[0]
    den = quad(g, XR, 1.0, limit=400, points=pts)[0]
    return num / den

def mfpt(a, kT, x0=1.0):
    """Exact mean first-passage time from x0 to x_r (reflecting at +inf), D = kT."""
    s = np.sqrt(max(1 - 4 * a, 0.0))
    xs = (-1 + s) / 2 if a < 0.25 else XR
    Umax = max(U(xs, a), U(XR, a)); Umin = U(1.0, a)
    inner = lambda y: quad(lambda z: np.exp(-(U(z, a) - Umin) / kT), y, 4.0, limit=400)[0]
    val = quad(lambda y: np.exp((U(y, a) - Umax) / kT) * inner(y), XR, x0, limit=400,
               points=[xs] if a < 0.25 else None)[0]
    return val / kT * np.exp((Umax - Umin) / kT)

def kramers(a, kT):
    s = np.sqrt(1 - 4 * a)
    dU = (3 - s)**3 * (1 + s) / 64
    return np.sqrt((2 + a) * s * (3 - s) / 2) / (2 * np.pi) * np.exp(-dU / kT)


==> anc/ptns_core5.py <==
"""Energy-fed commitment model, v5 (reduced units, gamma = 1).

U_H(x) = x^4/4 - x^2/2 + (a(H)/2) (x-1)^2 ,  selected branch x* = +1, a(H) = lam*H
(optionally saturating: a(H) = a_s (1 - exp(-H/H_s)), a_s = lam*H_s).
H  : commitment, an energy, H_{n+1} = H_n + increment (rule: 'heat' q^+, 'energy' A_n, 'count' fixed).
Reversal event: the coordinate reaches the threshold x_r = -1/2 within a recovery window.
"""
import numpy as np
from scipy.integrate import quad
from scipy.special import erf
from scipy.linalg import solve_banded
from ptns_core4 import force, U, relax, recovery, A_disp, g_clip, splitting, mfpt, kramers, XR

def a_of_H(H, lam, Hs=None):
    H = np.asarray(H, float)
    return lam * H if Hs is None else lam * Hs * (1 - np.exp(-H / Hs))

def window_survival(a, kT, T, x0_list, dx=2e-3, dt=5e-3, xmax=2.5):
    """Exact survival S(x0, T) = Pr(no visit to x_r within time T | start x0) for
    dx = -U_a'(x) dt + sqrt(2 kT) dW, absorbing at x_r, reflecting at xmax.
    Backward Kolmogorov equation dS/dt = -U' S_x + kT S_xx, Crank-Nicolson."""
    x = np.arange(XR, xmax + dx / 2, dx); n = x.size
    drift = force(x, a)                          # -U'
    lo = kT / dx**2 - drift / (2 * dx); di = -2 * kT / dx**2 * np.ones(n); up = kT / dx**2 + drift / (2 * dx)
    # reflecting boundary at xmax (ghost node): S_{n} = S_{n-2}
    lo_r = lo.copy(); up_r = up.copy(); lo_r[-1] = lo[-1] + up[-1]; up_r[-1] = 0.0
    # interior unknowns: indices 1..n-1 (index 0 is absorbing, S=0)
    m = n - 1
    L_lo, L_di, L_up = lo_r[1:], di[1:], up_r[1:]
    ab = np.zeros((3, m))
    ab[0, 1:] = -0.5 * dt * L_up[:-1]
    ab[1, :] = 1 - 0.5 * dt * L_di
    ab[2, :-1] = -0.5 * dt * L_lo[1:]
    S = np.ones(m)
    for _ in range(int(round(T / dt))):
        rhs = S + 0.5 * dt * (L_di * S)
        rhs[1:] += 0.5 * dt * L_lo[1:] * S[:-1]
        rhs[:-1] += 0.5 * dt * L_up[:-1] * S[1:]
        S = solve_banded((1, 1), ab, rhs)
    full = np.concatenate([[0.0], S])
    return np.interp(x0_list, x, full)

def p_window(a, kT, delta, Tw=8.0, **kw):
    """Exact per-pulse reversal probability from x^- = 1 - delta within the window."""
    return 1.0 - float(window_survival(a, kT, Tw, [1.0 - delta], **kw)[0])

def hazard_table(kT, delta, amax=1.5, na=151, Tw=8.0):
    grid = np.linspace(0, amax, na)
    return grid, np.array([p_window(a, kT, delta, Tw) for a in grid])

def closure_mc5(lam, kT, delta, grid, haz, Np=12, M=200000, seed=5, phi=1.0, Hs=None, rule='heat', inc=None):
    """Approximate stochastic closure: E ~ Gamma(1/2, kT) at the end of each recovery;
    survival weights from the exact window hazard."""
    rng = np.random.default_rng(seed)
    H = np.zeros(M); w = np.ones(M); Pn, Hm = [], []
    for n in range(Np):
        a = np.clip(a_of_H(H, lam, Hs), 0, grid[-1])
        p = np.exp(np.interp(a, grid, np.log(np.maximum(haz, 1e-300))))
        Pn.append(float((w * p).sum() / w.sum())); Hm.append(float((w * H).sum() / w.sum()))
        w = w * (1 - p)
        A = 0.25 * delta**2 * (2 * a + (2 - delta)**2)
        if rule == 'heat':
            dH = np.maximum(A - rng.gamma(0.5, kT, M), 0.0)
        elif rule == 'energy':
            dH = A
        else:
            dH = np.full(M, inc)
        H = phi * (H + dH)
    return dict(P=Pn, H=Hm, S=float(np.prod(1 - np.array(Pn))))

def pulse_train5(lam, kT, delta, N=10000, Np=12, Tw=8.0, dt=2e-3, seed=1, phi=1.0, Hs=None,
                 rule='heat', inc=None, Teq=8.0):
    rng = np.random.default_rng(seed)
    H = np.zeros(N); x = relax(np.ones(N), 0.0, kT, Teq, dt, rng)
    out = {k: [] for k in ['m', 'P', 'events', 'H', 'Hsd', 'q']}
    for n in range(Np):
        m = H.size; out['m'].append(m); out['H'].append(float(H.mean())); out['Hsd'].append(float(H.std()))
        if m == 0:
            out['P'].append(0.0); out['events'].append(0); out['q'].append(np.nan); continue
        a = a_of_H(H, lam, Hs); x0 = np.full(m, 1.0 - delta)
        xe, q, sp, so = recovery(x0, a, kT, Tw, dt, rng)
        rev = sp | so; out['P'].append(float(rev.mean())); out['events'].append(int(rev.sum()))
        s = ~rev; out['q'].append(float(q[s].mean()) if s.any() else np.nan)
        A = U(x0[s], a[s]) - U(1.0, a[s])
        if rule == 'heat':
            dH = np.maximum(q[s], 0.0)
        elif rule == 'energy':
            dH = A
        else:
            dH = np.full(s.sum(), inc)
        H = phi * (H[s] + dH); x = xe[s]
    out['H_final'] = float(H.mean()) if H.size else np.nan
    out['S'] = float(np.prod(1 - np.array(out['P'])))
    return out


==> anc/ramp.json <==
[{"r": 0.01, "es": 0.30076550624385423, "pred": 0.24061240499508338, "lnR": 0.2464397137759854, "se": 0.014249632496118799, "final_eps": 0.5, "winner_amp2": 0.5002451999999986, "loser_amp2": 6.164335147853667e-19}, {"r": 0.003, "es": 0.15263402003155346, "pred": 0.40702405341747594, "lnR": 0.4412212849666429, "se": 0.014487675838652063, "final_eps": 0.5, "winner_amp2": 0.5004341999999987, "loser_amp2": 2.2868184742847045e-28}, {"r": 0.001, "es": 0.08114561459352931, "pred": 0.6491649167482345, "lnR": 0.735677854908801, "se": 0.015109726436851092, "final_eps": 0.5, "winner_amp2": 0.500704199999999, "loser_amp2": 1.9950743911886999e-28}, {"r": 0.0003, "es": 0.03975881273808557, "pred": 1.0602350063489487, "lnR": 1.1775111119126442, "se": 0.016664826693628815, "final_eps": 0.5, "winner_amp2": 0.5010579999999997, "loser_amp2": 1.749597018125597e-28}]

==> anc/rules5.json <==
{"heat_0.3": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.28475, "m": 4000}, {"k": 1, "H": 0.050239036131780886, "E": 0.050239036131780886, "P": 0.26088044022011003, "m": 3998}, {"k": 2, "H": 0.10080800499925424, "E": 0.10080800499925424, "P": 0.24524524524524524, "m": 3996}, {"k": 3, "H": 0.15235394963709586, "E": 0.15235394963709586, "P": 0.2444944944944945, "m": 3996}, {"k": 4, "H": 0.2036989246918831, "E": 0.2036989246918831, "P": 0.2170756134201302, "m": 3994}, {"k": 5, "H": 0.2560581012812102, "E": 0.2560581012812102, "P": 0.1793137991485099, "m": 3993}, {"k": 6, "H": 0.30870465175970196, "E": 0.30870465175970196, "P": 0.18011022044088176, "m": 3992}, {"k": 7, "H": 0.3620116966966723, "E": 0.3620116966966723, "P": 0.16633266533066132, "m": 3992}, {"k": 8, "H": 0.4153564309358655, "E": 0.4153564309358655, "P": 0.15835630167877726, "m": 3991}, {"k": 9, "H": 0.4688795039369636, "E": 0.4688795039369636, "P": 0.13555499874718116, "m": 3991}, {"k": 10, "H": 0.5232069203121235, "E": 0.5232069203121235, "P": 0.12832080200501253, "m": 3990}, {"k": 11, "H": 0.5778069295486509, "E": 0.5778069295486509, "P": 0.10225563909774436, "m": 3990}, {"k": 12, "H": 0.6337425328269005, "E": 0.6337425328269005, "P": 0.0924812030075188, "m": 3990}, {"k": 13, "H": 0.6898854797347732, "E": 0.6898854797347732, "P": 0.07819548872180451, "m": 3990}, {"k": 14, "H": 0.7460531483839246, "E": 0.7460531483839246, "P": 0.07443609022556391, "m": 3990}], "heat_0.6": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.284, "m": 4000}, {"k": 1, "H": 0.16055491352621068, "E": 0.16055491352621068, "P": 0.2222222222222222, "m": 3924}, {"k": 2, "H": 0.3266600403048093, "E": 0.3266600403048093, "P": 0.16195372750642673, "m": 3890}, {"k": 3, "H": 0.49953831785742014, "E": 0.49953831785742014, "P": 0.12858990944372575, "m": 3865}, {"k": 4, "H": 0.6780262104858459, "E": 0.6780262104858459, "P": 0.08428423236514523, "m": 3856}, {"k": 5, "H": 0.8629597241498576, "E": 0.8629597241498576, "P": 0.05431392931392932, "m": 3848}, {"k": 6, "H": 1.0548407140956224, "E": 1.0548407140956224, "P": 0.02861602497398543, "m": 3844}, {"k": 7, "H": 1.2535531085921707, "E": 1.2535531085921707, "P": 0.015352589123080927, "m": 3843}], "heat_0.9": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.28625, "m": 4000}, {"k": 1, "H": 0.2285157417851951, "E": 0.2285157417851951, "P": 0.19936819936819936, "m": 2849}, {"k": 2, "H": 0.476885785959735, "E": 0.476885785959735, "P": 0.13357400722021662, "m": 2216}, {"k": 3, "H": 0.7451673228684093, "E": 0.7451673228684093, "P": 0.07198748043818466, "m": 1917}, {"k": 4, "H": 1.0348456839242888, "E": 1.0348456839242888, "P": 0.026905829596412557, "m": 1784}, {"k": 5, "H": 1.348814437366905, "E": 1.348814437366905, "P": 0.012131715771230503, "m": 1731}], "energy_0.3": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.28475, "m": 4000}, {"k": 1, "H": 0.06502500000000001, "E": 0.050239036131780886, "P": 0.2553776888444222, "m": 3998}, {"k": 2, "H": 0.130635225, "E": 0.1009412652156095, "P": 0.234984984984985, "m": 3996}, {"k": 3, "H": 0.19683594202499993, "E": 0.15275648512980533, "P": 0.22622622622622623, "m": 3996}, {"k": 4, "H": 0.26363246550322506, "E": 0.20450007487724942, "P": 0.1970455683525288, "m": 3994}, {"k": 5, "H": 0.33103015769275407, "E": 0.2573942816985865, "P": 0.15802654645629852, "m": 3993}, {"k": 6, "H": 0.39903442911198883, "E": 0.31070229093426494, "P": 0.15130260521042085, "m": 3992}, {"k": 7, "H": 0.46765073897399656, "E": 0.36480727544934544, "P": 0.1347695390781563, "m": 3992}, {"k": 8, "H": 0.5368845956247627, "E": 0.41908757160935556, "P": 0.12578301177649712, "m": 3991}, {"k": 9, "H": 0.6067415569853855, "E": 0.4737070621068615, "P": 0.10398396391881734, "m": 3991}, {"k": 10, "H": 0.6772272309982539, "E": 0.5292792736627495, "P": 0.08796992481203007, "m": 3990}, {"k": 11, "H": 0.7483472760772385, "E": 0.585250788767963, "P": 0.06791979949874687, "m": 3990}, {"k": 12, "H": 0.8201074015619336, "E": 0.6427176680797385, "P": 0.060401002506265664, "m": 3990}, {"k": 13, "H": 0.8925133681759908, "E": 0.7005213522324147, "P": 0.043859649122807015, "m": 3990}, {"k": 14, "H": 0.9655709884895747, "E": 0.7584773196171604, "P": 0.039598997493734335, "m": 3990}], "energy_0.6": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.284, "m": 4000}, {"k": 1, "H": 0.17640000000000008, "E": 0.16055491352621068, "P": 0.21763506625891946, "m": 3924}, {"k": 2, "H": 0.3591503999999999, "E": 0.327279013544492, "P": 0.15754304805962477, "m": 3891}, {"k": 3, "H": 0.5484798144, "E": 0.5008307119994099, "P": 0.11248710010319918, "m": 3876}, {"k": 4, "H": 0.7446250877184, "E": 0.6807727868790736, "P": 0.06773526370217166, "m": 3868}, {"k": 5, "H": 0.9478315908762622, "E": 0.8687233154746353, "P": 0.04449042938437662, "m": 3866}, {"k": 6, "H": 1.158353528147808, "E": 1.0630082494246114, "P": 0.023021210553543715, "m": 3866}, {"k": 7, "H": 1.3764542551611287, "E": 1.2653574936463494, "P": 0.012933264355923435, "m": 3866}], "energy_0.9": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.28625, "m": 4000}, {"k": 1, "H": 0.24502500000000002, "E": 0.2285157417851951, "P": 0.19305019305019305, "m": 2849}, {"k": 2, "H": 0.509897025, "E": 0.4774454854392624, "P": 0.11449016100178891, "m": 2236}, {"k": 3, "H": 0.7962236840249998, "E": 0.7474454046249571, "P": 0.0558974358974359, "m": 1950}, {"k": 4, "H": 1.1057428024310245, "E": 1.0405803975957235, "P": 0.03181568842567197, "m": 1823}, {"k": 5, "H": 1.4403329694279385, "E": 1.3597486407460613, "P": 0.010186757215619695, "m": 1767}], "count_0.3": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.28475, "m": 4000}, {"k": 1, "H": 0.12000000000000005, "E": 0.050239036131780886, "P": 0.23861930965482742, "m": 3998}, {"k": 2, "H": 0.2400000000000001, "E": 0.10143640792755232, "P": 0.21040780585439078, "m": 3997}, {"k": 3, "H": 0.36000000000000004, "E": 0.15433016082928677, "P": 0.1623717788341256, "m": 3997}, {"k": 4, "H": 0.4800000000000002, "E": 0.20790619982097955, "P": 0.1253440080060045, "m": 3997}, {"k": 5, "H": 0.5999999999999999, "E": 0.2626602124134554, "P": 0.0965965965965966, "m": 3996}, {"k": 6, "H": 0.72, "E": 0.3185250928935714, "P": 0.08008008008008008, "m": 3996}, {"k": 7, "H": 0.8400000000000001, "E": 0.375326641607762, "P": 0.05930930930930931, "m": 3996}, {"k": 8, "H": 0.9600000000000004, "E": 0.43307424535562683, "P": 0.03978978978978979, "m": 3996}, {"k": 9, "H": 1.08, "E": 0.49157924074337545, "P": 0.03178178178178178, "m": 3996}, {"k": 10, "H": 1.1999999999999997, "E": 0.5517299517457914, "P": 0.015515515515515516, "m": 3996}, {"k": 11, "H": 1.3200000000000003, "E": 0.6124726616284285, "P": 0.016516516516516516, "m": 3996}, {"k": 12, "H": 1.4400000000000008, "E": 0.6746418800077248, "P": 0.01001001001001001, "m": 3996}, {"k": 13, "H": 1.560000000000001, "E": 0.7373965075749767, "P": 0.004004004004004004, "m": 3996}, {"k": 14, "H": 1.6800000000000002, "E": 0.8013246147321625, "P": 0.003003003003003003, "m": 3996}], "count_0.6": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.284, "m": 4000}, {"k": 1, "H": 0.12000000000000004, "E": 0.16055491352621068, "P": 0.23802242609582058, "m": 3924}, {"k": 2, "H": 0.2400000000000001, "E": 0.32524121815911733, "P": 0.18650180319422976, "m": 3882}, {"k": 3, "H": 0.36000000000000004, "E": 0.4939298427572551, "P": 0.17060503765255777, "m": 3851}, {"k": 4, "H": 0.48000000000000015, "E": 0.6677470191273226, "P": 0.12317327766179541, "m": 3832}, {"k": 5, "H": 0.5999999999999999, "E": 0.8454870426940065, "P": 0.0980083857442348, "m": 3816}, {"k": 6, "H": 0.7200000000000001, "E": 1.0281700347941296, "P": 0.07750919600630583, "m": 3806}, {"k": 7, "H": 0.8400000000000001, "E": 1.2142045979257927, "P": 0.05656406208892397, "m": 3801}], "count_0.9": [{"k": 0, "H": 0.0, "E": 0.0, "P": 0.28625, "m": 4000}, {"k": 1, "H": 0.12000000000000004, "E": 0.2285157417851951, "P": 0.23797823797823797, "m": 2849}, {"k": 2, "H": 0.24000000000000005, "E": 0.4678782908730113, "P": 0.19519094766619519, "m": 2121}, {"k": 3, "H": 0.36, "E": 0.7170511125182759, "P": 0.15645449137418205, "m": 1681}, {"k": 4, "H": 0.48000000000000004, "E": 0.9747917367873945, "P": 0.1351931330472103, "m": 1398}, {"k": 5, "H": 0.6, "E": 1.2411462398487343, "P": 0.10848287112561175, "m": 1226}]}

==> anc/run_collapse4.py <==
"""Heat collapse (training amplitudes 0.3, 0.6, 0.9; test pulse 0.9) and finite memory."""
import json, numpy as np
from ptns_core4 import *
from run_main4 import pulse_train, closure_mc, mean_recursion
lam, kT, dtest = 0.2, 0.03, 0.9; N = 10000; out = {}
for dtr, K, seed in [(0.3, 22, 21), (0.6, 7, 22), (0.9, 5, 23)]:
    rng = np.random.default_rng(seed); H = np.zeros(N); rows = []
    x = relax(np.ones(N), 0.0, kT, 8.0, 2e-3, rng)
    for k in range(K + 1):
        a = lam * H
        _, _, sp, so = recovery(np.full(H.size, 1 - dtest), a, kT, 8.0, 2e-3, rng)
        rows.append(dict(k=k, H=float(H.mean()), Hsd=float(H.std()), P=float((sp | so).mean()),
                         Psplit=float(sp.mean()), m=int(H.size), pred=float(splitting(lam * H.mean(), kT, 1 - dtest))))
        xe, q, sp, so = recovery(np.full(H.size, 1 - dtr), a, kT, 8.0, 2e-3, rng)
        s = ~(sp | so); H = H[s] + np.maximum(q[s], 0)
    out[f"train{dtr}"] = rows
    print(dtr, [(r['k'], round(r['H'], 3), round(r['P'], 4), round(r['pred'], 4)) for r in rows], flush=True)
for phi, seed in [(0.75, 31), (0.85, 32)]:
    r = pulse_train(lam, kT, dtest, N=N, Np=30, seed=seed, phi=phi)
    c = lam * dtest**2 / 2; b = 0.25 * dtest**2 * (2 - dtest)**2 - kT / 2
    Hstar = phi * b / (1 - phi * (1 + c)) if phi * (1 + c) < 1 else np.inf
    cl = closure_mc(lam, kT, dtest, Np=30, phi=phi)
    a = lam * Hstar
    Pstar = splitting(a, kT, 1 - dtest) + 1 - np.exp(-8.0 / mfpt(a, kT))
    out[f"phi{phi}"] = dict(sim=r, closure=cl, Hstar=Hstar, Pstar=Pstar)
    print(phi, 'P', np.round(np.array(r['Psplit']) + np.array(r['Pspont']), 4), '\n H', np.round(r['H'], 3),
          '\n Hstar', Hstar, 'Pstar', Pstar, 'closure P', np.round(cl['P'], 4), flush=True)
json.dump(out, open('collapse4.json', 'w'))


==> anc/run_kramers4.py <==
"""Spontaneous reversal at fixed a = lam*H: first passage to x_r = -1/2, kT = 0.05."""
import numpy as np, json
from ptns_core4 import force, U, kramers, mfpt, XR
rng = np.random.default_rng(7); kT = 0.05; N = 20000; dt = 5e-3; tau = 100.0; rows = []
for a in [0.0, 0.025, 0.05, 0.075, 0.1]:
    x = np.ones(N); esc = np.zeros(N, bool)
    for _ in range(int(tau / dt)):
        w = np.sqrt(2 * kT * dt) * rng.standard_normal(N); f0 = force(x, a); xp = x + f0 * dt + w
        x = x + 0.5 * (f0 + force(xp, a)) * dt + w; esc |= x <= XR; x[esc] = 1.0
    p = esc.mean(); k = -np.log(1 - p) / tau; ek = np.sqrt(p * (1 - p) / N) / ((1 - p) * tau)
    rows.append(dict(a=a, p=float(p), k=float(k), ek=float(ek), kramers=float(kramers(a, kT)),
                     mfpt=float(1 / mfpt(a, kT)),
                     first=float(np.sqrt(2) / (2 * np.pi) * np.exp(-0.25 / kT) * np.exp(-(1 / (2 * kT) + 0.25) * a)),
                     first_exp=float(np.sqrt(2) / (2 * np.pi) * np.exp(-(0.25 + a / 2) / kT))))
    print(rows[-1], flush=True)
A = np.array([r['a'] for r in rows])
out = dict(rows=rows, slope_sim=float(np.polyfit(A, np.log([r['k'] for r in rows]), 1)[0]),
           slope_kramers=float(np.polyfit(A, np.log([r['kramers'] for r in rows]), 1)[0]),
           slope_mfpt=float(np.polyfit(A, np.log([r['mfpt'] for r in rows]), 1)[0]),
           slope_first=-(1 / (2 * kT) + 0.25), slope_first_exp=-1 / (2 * kT))
print({k: v for k, v in out.items() if k != 'rows'}); json.dump(out, open('kramers4.json', 'w'))


==> anc/run_main4.py <==
"""Main ratchet run (v4): identical displacement pulses, reversal = reaching x_r = -1/2.
Records per pulse: split and spontaneous reversal fractions, commitment H, heat q,
absorbed pulse work W, stiffening work, end-energy statistics, and lock-in passage."""
import json, sys, time, numpy as np
from ptns_core4 import *

def pulse_train(lam, kT, delta, N=20000, Np=12, Tw=8.0, dt=2e-3, seed=1, phi=1.0, Teq=8.0):
    rng = np.random.default_rng(seed)
    H = np.zeros(N)
    x = relax(np.ones(N), 0.0, kT, Teq, dt, rng)          # thermal state before first pulse
    Hc = 0.25 / lam if lam > 0 else np.inf
    out = {k: [] for k in ['m','Psplit','Pspont','H','Hsd','q','qsd','W','Wst','rho','frac_locked']}
    for n in range(Np):
        m = H.size; out['m'].append(m)
        out['H'].append(float(H.mean())); out['Hsd'].append(float(H.std()))
        out['frac_locked'].append(float((H > Hc).mean()))
        a = lam * H; x0 = np.full(m, 1.0 - delta)
        W = U(x0, a) - U(x, a)                              # work done by the displacement
        xe, q, sp, so = recovery(x0, a, kT, Tw, dt, rng)
        out['Psplit'].append(float(sp.mean())); out['Pspont'].append(float(so.mean()))
        s = ~(sp | so)
        Eend = U(xe[s], a[s]) - U(1.0, a[s])
        Q0 = 0.25 * delta**2 * (2 - delta)**2
        out['rho'].append(float((Eend <= Q0 / 2).mean()))
        out['q'].append(float(q[s].mean())); out['qsd'].append(float(q[s].std()))
        out['W'].append(float(W[s].mean()))
        Hn = H[s] + np.maximum(q[s], 0.0)
        out['Wst'].append(float((0.5 * lam * (Hn - H[s]) * (xe[s] - 1.0)**2).mean()))
        H = phi * Hn; x = xe[s]
    out['S'] = float(np.prod([1 - p - r for p, r in zip(out['Psplit'], out['Pspont'])]))
    return out

def closure_mc(lam, kT, delta, Np=12, M=200000, seed=5, Tw=8.0, phi=1.0, spont=True):
    """Prediction without Langevin dynamics: H' = H + (A(H) - E)^+, E ~ Gamma(1/2,kT);
    reversal per pulse = splitting(H) [+ escape within the window from the exact MFPT]."""
    rng = np.random.default_rng(seed)
    H = np.zeros(M); w = np.ones(M); Pn = []; Hm = []
    grid = np.linspace(0, 1.5, 301)
    spl = np.array([splitting(a, kT, 1 - delta) for a in grid])
    esc = np.array([1 - np.exp(-Tw / mfpt(a, kT)) for a in grid]) if spont else 0 * grid
    for n in range(Np):
        a = np.clip(lam * H, 0, 1.5)
        pr = np.interp(a, grid, spl); pe = np.interp(a, grid, esc)
        p = pr + (1 - pr) * pe
        Pn.append(float((w * p).sum() / w.sum())); Hm.append(float((w * H).sum() / w.sum()))
        w = w * (1 - p)
        E = rng.gamma(0.5, kT, M)
        H = phi * (H + np.maximum(A_disp(H, lam, delta) - E, 0.0))
    return dict(P=Pn, H=Hm, S=float(np.prod(1 - np.array(Pn))))

def mean_recursion(lam, kT, delta, Np, phi=1.0, clipped=True):
    H = 0.0; out = []
    for n in range(Np):
        out.append(H)
        A = A_disp(H, lam, delta)
        H = phi * (H + (kT * float(g_clip(A / kT)) if clipped else A - kT / 2))
    return out

if __name__ == '__main__':
    lam, kT, delta = 0.2, 0.03, 0.9
    t = time.time(); res = {}
    res['ratchet'] = pulse_train(lam, kT, delta, seed=11)
    print('ratchet done', time.time() - t, flush=True)
    res['ratchet_dt1e-3'] = pulse_train(lam, kT, delta, seed=13, dt=1e-3)
    res['memoryless'] = pulse_train(0.0, kT, delta, seed=12)
    res['closure'] = closure_mc(lam, kT, delta)
    res['closure_mem0'] = closure_mc(0.0, kT, delta)
    res['mean_rec_clip'] = mean_recursion(lam, kT, delta, 12)
    res['mean_rec_aff'] = mean_recursion(lam, kT, delta, 12, clipped=False)
    json.dump(res, open('main4.json', 'w'))
    for k in ['ratchet', 'ratchet_dt1e-3', 'memoryless']:
        r = res[k]; print(k, 'Psplit', np.round(r['Psplit'], 4), '\n Pspont', np.round(r['Pspont'], 5),
              '\n H', np.round(r['H'], 4), '\n q', np.round(r['q'], 4), '\n W', np.round(r['W'], 4),
              '\n Wst', np.round(r['Wst'], 5), '\n rho', np.round(r['rho'], 3), '\n locked', np.round(r['frac_locked'], 3), '\n S', r['S'])
    print('closure P', np.round(res['closure']['P'], 4), 'H', np.round(res['closure']['H'], 4), 'S', res['closure']['S'])
    print('closure mem0 P', np.round(res['closure_mem0']['P'], 4))
    print('mean rec clip', np.round(res['mean_rec_clip'], 4)); print('mean rec aff', np.round(res['mean_rec_aff'], 4))
    print('time', time.time() - t)


==> anc/run_protocols5.py <==
"""Displacement / energy / force control, 40 recoveries; H stored before each pulse AND after the last.
Also the absorbed work per cycle (= injected energy A_n) and the mean heat."""
import json, numpy as np
from scipy.optimize import brentq
from ptns_core5 import *
lam, kT, F, N, Np = 0.6, 0.01, 0.33, 4000, 40

def xF(a):
    """Static balance under force F on the selected side: largest root below 1 of U_a'(x) = -F."""
    f = lambda x: x**3 - x + a * (x - 1) + F
    xs = np.linspace(1.0, 0.3, 4000); v = f(xs)
    i = np.where(np.sign(v[:-1]) != np.sign(v[1:]))[0][0]
    return brentq(f, xs[i + 1], xs[i])

x0F = xF(0.0); delta0 = 1 - x0F; E0 = U(x0F, 0.0) - U(1.0, 0.0)
def delta_energy(a): return brentq(lambda d: 0.25 * d**2 * (2 * a + (2 - d)**2) - E0, 1e-6, 1 - 1e-6)
def xm(protocol, a):
    if protocol == 'displacement': return 1 - delta0
    if protocol == 'energy': return 1 - delta_energy(a)
    return xF(a)

out = dict(delta0=delta0, E0=E0)
for k, protocol in enumerate(['displacement', 'energy', 'force']):
    rng = np.random.default_rng(40 + k); H = np.zeros(N)
    x = relax(np.ones(N), 0.0, kT, 8.0, 2e-3, rng); Hm, qm, Am, rev = [], [], [], 0
    for n in range(Np):
        Hm.append(float(H.mean())); a = lam * H
        x0 = np.array([xm(protocol, ai) for ai in a]) if protocol != 'displacement' else np.full(N, 1 - delta0)
        Am.append(float((U(x0, a) - U(1.0, a)).mean()))
        xe, q, sp, so = recovery(x0, a, kT, 8.0, 2e-3, rng); rev += int((sp | so).sum())
        qm.append(float(q.mean())); H = H + np.maximum(q, 0)
    Hm.append(float(H.mean()))                                      # after Np recoveries
    Hc, Hd = [], 0.0
    for n in range(Np + 1):
        Hc.append(Hd); a = lam * Hd; A = U(xm(protocol, a), a) - U(1.0, a)
        Hd = Hd + kT * float(g_clip(A / kT))
    out[protocol] = dict(H=Hm, q=qm, A=Am, closure=Hc, reversals=rev)
    print(protocol, 'H40', round(Hm[-1], 4), 'closure', round(Hc[-1], 4), 'A first/last', round(Am[0], 4), round(Am[-1], 4), 'rev', rev, flush=True)
json.dump(out, open('protocols5.json', 'w'))


==> anc/run_ramp.py <==
import numpy as np, json
from scipy.optimize import brentq
# two-mode amplitude model, slow ramp eps=r t through onset, ramped to a COMMON final value eps_f
Q=1e-6; d=2e-3; g=2.0; N=20000; eps_f=0.5
out=[]
for r,seed in [(1e-2,1),(3e-3,2),(1e-3,3),(3e-4,4)]:
    rng=np.random.default_rng(seed)
    es=brentq(lambda e: e*e/r-np.log(e*np.sqrt(r)/(2*Q*np.sqrt(np.pi))),1e-3,5)
    t0=-4*es/r; t1=eps_f/r; dt=min(0.05,0.02/es)
    A=np.zeros((2,N),complex); t=t0
    while t<t1:
        e=r*t; uR=abs(A[0])**2; uL=abs(A[1])**2
        noise=np.sqrt(Q*dt)*(rng.standard_normal((2,N))+1j*rng.standard_normal((2,N)))
        A[0]+=(e+d-uR-g*uL)*A[0]*dt; A[1]+=(e-d-uL-g*uR)*A[1]*dt; A+=noise; t+=dt
    # hold at eps_f
    for _ in range(int(50/dt)):
        uR=abs(A[0])**2; uL=abs(A[1])**2
        A[0]+=(eps_f+d-uR-g*uL)*A[0]*dt; A[1]+=(eps_f-d-uL-g*uR)*A[1]*dt
    win=abs(A[0])>abs(A[1]); pR=win.mean(); lnR=np.log(pR/(1-pR)); se=1/np.sqrt(N*pR*(1-pR))
    sat=float(np.mean(np.maximum(abs(A[0]),abs(A[1]))**2)); los=float(np.mean(np.minimum(abs(A[0]),abs(A[1]))**2))
    out.append(dict(r=r,es=es,pred=4*d*es/r,lnR=lnR,se=se,final_eps=eps_f,winner_amp2=sat,loser_amp2=los)); print(out[-1],flush=True)
json.dump(out,open('ramp.json','w'))


==> anc/run_rules5.py <==
"""Eacc: measured accumulated recovery heat, recorded for every rule (what an experiment would measure).
Alternative reinforcement rules: heat (q+), injected energy (A_n), pulse count (fixed increment).
Training at amplitudes 0.3, 0.6, 0.9; test pulse 0.9. Which variable collapses the test reversal?"""
import json, numpy as np
from ptns_core5 import *
lam, kT, dtest = 0.2, 0.03, 0.9; N = 4000; out = {}
for rule, inc in [('heat', None), ('energy', None), ('count', 0.12)]:
    for dtr, K, seed in [(0.3, 14, 61), (0.6, 7, 62), (0.9, 5, 63)]:
        rng = np.random.default_rng(seed); H = np.zeros(N); Eacc = np.zeros(N); rows = []
        for k in range(K + 1):
            a = lam * H
            _, _, sp, so = recovery(np.full(H.size, 1 - dtest), a, kT, 8.0, 2e-3, rng)
            rows.append(dict(k=k, H=float(H.mean()), E=float(Eacc.mean()), P=float((sp | so).mean()), m=int(H.size)))
            x0 = np.full(H.size, 1 - dtr)
            xe, q, sp, so = recovery(x0, a, kT, 8.0, 2e-3, rng); s = ~(sp | so)
            A = U(x0[s], a[s]) - U(1.0, a[s])
            dH = np.maximum(q[s], 0) if rule == 'heat' else (A if rule == 'energy' else np.full(s.sum(), inc))
            H = H[s] + dH; Eacc = Eacc[s] + np.maximum(q[s], 0)
        out[f"{rule}_{dtr}"] = rows
        print(rule, dtr, [(r['k'], round(r['H'], 3), round(r['P'], 3)) for r in rows], flush=True)
json.dump(out, open('rules5.json', 'w'))


==> anc/run_sat5.py <==
"""Saturating reinforcement: a(H) = a_s (1 - exp(-H/H_s)); retention becomes finite, ~1/p(a_s)."""
import json, numpy as np
from ptns_core5 import *
lam, kT, delta = 0.2, 0.03, 0.9; out = {}
grid, haz = hazard_table(kT, delta, amax=0.6, na=121)
out['grid'] = list(grid); out['haz'] = list(haz)
for a_s, Np, seed in [(0.2, 60, 51), (0.35, 60, 52)]:
    Hs = a_s / lam
    sim = pulse_train5(lam, kT, delta, N=10000, Np=Np, seed=seed, Hs=Hs)
    clo = closure_mc5(lam, kT, delta, grid, haz, Np=Np, Hs=Hs)
    psat = float(np.interp(a_s, grid, haz))
    out[f"as{a_s}"] = dict(sim=sim, closure=clo, psat=psat)
    P = np.array(sim['P']); print(a_s, 'psat', psat, 'sim P last10', P[-10:].mean(), 'S', sim['S'], 'clo S', clo['S'], 'm', sim['m'][-1], flush=True)
json.dump(out, open('sat5.json', 'w'))


==> anc/run_table4.py <==
import json, sys, numpy as np
from ptns_core4 import *
from run_main4 import pulse_train, closure_mc
base = dict(lam=0.2, kT=0.03, delta=0.9)
var = [{}, {'lam': 0.1}, {'lam': 0.4}, {'kT': 0.025}, {'kT': 0.04}, {'delta': 0.95}, {'delta': 0.8}, {'delta': 0.7}]
lo, hi = int(sys.argv[1]), int(sys.argv[2]); rows = []
for i in range(lo, hi):
    c = dict(base, **var[i]); Np = 10
    r = pulse_train(c['lam'], c['kT'], c['delta'], N=10000, Np=Np, seed=100 + i)
    r0 = pulse_train(0.0, c['kT'], c['delta'], N=10000, Np=Np, seed=200 + i)
    cl = closure_mc(c['lam'], c['kT'], c['delta'], Np=Np)
    P = np.array(r['Psplit']) + np.array(r['Pspont']); P0 = np.array(r0['Psplit']) + np.array(r0['Pspont'])
    cc = c['lam'] * c['delta']**2 / 2; Hc = 0.25 / c['lam']
    # mean-closure (clipped) lock-in pulse
    H = 0.0; nc = None
    for n in range(40):
        if H > Hc: nc = n; break
        A = A_disp(H, c['lam'], c['delta']); H += c['kT'] * float(g_clip(A / c['kT']))
    fl = np.array(r['frac_locked'])
    nc50 = int(np.argmax(fl >= 0.5)) if (fl >= 0.5).any() else None
    row = dict(cfg=c, c=cc, nc=nc, nc50=nc50, P0=float(P0.mean()), P0sd=float(P0.std()),
               P1=float(P[0]), P1th=cl['P'][0], P5=float(P[4]), P5th=cl['P'][4], S10=float(np.prod(1 - P)), S10th=cl['S'])
    rows.append(row); print(row, flush=True)
json.dump(rows, open(f"table4_{lo}.json", 'w'))


==> anc/run_theory5.py <==
"""Exact window-hazard predictions for the main run, Table 1, heat collapse and the Kramers test."""
import json, numpy as np
from ptns_core5 import *
out = {}
# --- Kramers test (start at x* = 1, kT = 0.05, window 100): exact survival vs simulation
kr = json.load(open('kramers4.json')); rows = kr['rows']; A = np.array([r['a'] for r in rows])
kwin = np.array([-np.log(window_survival(a, 0.05, 100.0, [1.0])[0]) / 100 for a in A])
ks = np.array([r['k'] for r in rows]); ek = np.array([r['ek'] for r in rows])
def wfit(y, s):
    w = 1 / s**2; X = np.vstack([np.ones_like(A), A]).T; C = np.linalg.inv(X.T @ (X * w[:, None])); b = C @ (X.T @ (w * y)); return b[1], np.sqrt(C[1, 1])
sl_sim, se_sim = wfit(np.log(ks), ek / ks)
s = np.sqrt(1 - 4 * A); dU = (3 - s)**3 * (1 + s) / 64
out['kramers'] = dict(a=list(A), k_sim=list(ks), ek=list(ek), k_window=list(kwin), z=list((ks - kwin) / ek),
    slope_sim=sl_sim, slope_sim_se=se_sim, slope_window=float(np.polyfit(A, np.log(kwin), 1)[0]),
    slope_arrhenius_exact=float(np.polyfit(A, -dU / 0.05, 1)[0]),
    slope_kramers_exact=float(np.polyfit(A, np.log([kramers(a, 0.05) for a in A]), 1)[0]),
    slope_first_order=-(1 / 0.1 + 0.25), slope_first_order_barrier=-1 / 0.1)
print({k: v for k, v in out['kramers'].items() if 'slope' in k}); print('z', np.round(out['kramers']['z'], 2), flush=True)
# --- hazard tables
cfgs = [(0.03, 0.9), (0.025, 0.9), (0.04, 0.9), (0.03, 0.95), (0.03, 0.8), (0.03, 0.7)]
tabs = {}
for kT, d in cfgs:
    g, h = hazard_table(kT, d, amax=1.5, na=76); tabs[f"{kT}_{d}"] = (list(g), list(h)); print('table', kT, d, h[:3], flush=True)
out['hazard'] = tabs
# --- main run prediction
g, h = map(np.array, tabs["0.03_0.9"])
out['main_closure'] = closure_mc5(0.2, 0.03, 0.9, g, h, Np=12)
print('main', np.round(out['main_closure']['P'], 5), out['main_closure']['S'], flush=True)
# --- collapse prediction curve (test pulse 0.9) vs H
HH = np.linspace(0, 1.4, 141); out['collapse_curve'] = dict(H=list(HH), P=list(np.exp(np.interp(0.2 * HH, g, np.log(h)))))
# --- Table 1
var = [dict(lam=0.2, kT=0.03, delta=0.9), dict(lam=0.1, kT=0.03, delta=0.9), dict(lam=0.4, kT=0.03, delta=0.9),
       dict(lam=0.2, kT=0.025, delta=0.9), dict(lam=0.2, kT=0.04, delta=0.9), dict(lam=0.2, kT=0.03, delta=0.95),
       dict(lam=0.2, kT=0.03, delta=0.8), dict(lam=0.2, kT=0.03, delta=0.7)]
tab = []
for c in var:
    g, h = map(np.array, tabs[f"{c['kT']}_{c['delta']}"])
    cl = closure_mc5(c['lam'], c['kT'], c['delta'], g, h, Np=10)
    tab.append(dict(cfg=c, P=cl['P'], S=cl['S'], P0=float(h[0])))
out['table'] = tab
json.dump(out, open('theory5.json', 'w')); print('done')


==> anc/sat5.json <==
{"grid": [0.0, 0.005, 0.01, 0.015, 0.02, 0.025, 0.03, 0.035, 0.04, 0.045, 0.05, 0.055, 0.06, 0.065, 0.07, 0.075, 0.08, 0.085, 0.09, 0.095, 0.1, 0.105, 0.11, 0.115, 0.12, 0.125, 0.13, 0.135, 0.14, 0.145, 0.15, 0.155, 0.16, 0.165, 0.17, 0.17500000000000002, 0.18, 0.185, 0.19, 0.195, 0.2, 0.20500000000000002, 0.21, 0.215, 0.22, 0.225, 0.23, 0.23500000000000001, 0.24, 0.245, 0.25, 0.255, 0.26, 0.265, 0.27, 0.275, 0.28, 0.28500000000000003, 0.29, 0.295, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35000000000000003, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.405, 0.41000000000000003, 0.41500000000000004, 0.42, 0.425, 0.43, 0.435, 0.44, 0.445, 0.45, 0.455, 0.46, 0.465, 0.47000000000000003, 0.47500000000000003, 0.48, 0.485, 0.49, 0.495, 0.5, 0.505, 0.51, 0.515, 0.52, 0.525, 0.53, 0.535, 0.54, 0.545, 0.55, 0.555, 0.56, 0.5650000000000001, 0.5700000000000001, 0.5750000000000001, 0.58, 0.585, 0.59, 0.595, 0.6], "haz": [0.2883868157598669, 0.27875067424893374, 0.2692309787160778, 0.25983472247734507, 0.25056872838639843, 0.24143962926584006, 0.23245384836847827, 0.2236175799697171, 0.21493677019067414, 0.2064170981585507, 0.19806395761934303, 0.18988243912654656, 0.18187731292506903, 0.17405301266852002, 0.16641362009806626, 0.15896285081959927, 0.15170404130954562, 0.14464013729276015, 0.13777368360693787, 0.13110681568951388, 0.12464125279646388, 0.11837829305217462, 0.1123188104379983, 0.1064632537779806, 0.10081164779949159, 0.09536359630055213, 0.09011828744852746, 0.08507450121717941, 0.08023061893351269, 0.07558463489156508, 0.07113416996716593, 0.06687648715018824, 0.06280850886775702, 0.05892683597230364, 0.05522776824933029, 0.05170732625713692, 0.04836127432825221, 0.04518514452806899, 0.04217426135853164, 0.039323766998605736, 0.03662864686663314, 0.034083755270169824, 0.03168384095212862, 0.02942357230161141, 0.027297562048221757, 0.025300391237965125, 0.023426632334245245, 0.021670871265541347, 0.020027728306049153, 0.01849187764901028, 0.017058065587856053, 0.015721127225407416, 0.014476001643990655, 0.01331774551816911, 0.01224154513522735, 0.011242726843477935, 0.010316765927456673, 0.009459293973795191, 0.008666104746181569, 0.007933158661655004, 0.007256585919519276, 0.006632688384249352, 0.0060579402903243595, 0.005528987885363601, 0.0050426480900653825, 0.00459590628687212, 0.004185913328122459, 0.003809981867027412, 0.0034655820977868013, 0.003150337007506776, 0.0028620172195721327, 0.0025985355067388305, 0.002357941069808578, 0.002138413615090373, 0.0019382573437440875, 0.0017558948654806672, 0.0015898611146811792, 0.001438797315292062, 0.0013014450158359558, 0.0011766402470416715, 0.0010633078254489448, 0.0009604558184073131, 0.0008671702084681598, 0.0007826097487646511, 0.0007060010445046894, 0.0006366338502061808, 0.0005738565935373696, 0.0005170721377762977, 0.0004657337601680078, 0.0004193413729062234, 0.0003774379543186601, 0.00033960621288720017, 0.0003054654464267337, 0.00027466862331404496, 0.0002468996512011712, 0.0002218708362288213, 0.0001993205232693196, 0.00017901091120153811, 0.0001607260187193038, 0.0001442698185827318, 0.00012946450204476267, 0.00011614888702959902, 0.00010417694905429098, 9.341647355876059e-05, 8.374781148445809e-05, 7.506274781576838e-05, 6.726345737917416e-05, 6.0261550326679014e-05, 5.397720331767886e-05, 4.8338359460387004e-05, 4.3280004578982734e-05, 3.874350282684347e-05, 3.467599602224869e-05, 3.102984793257324e-05, 2.776215224886691e-05, 2.483427371524627e-05, 2.2211433514773837e-05, 1.9862344311172286e-05, 1.7758857685623575e-05, 1.5875667112141834e-05, 1.4190024336446783e-05], "as0.2": {"sim": {"m": [10000, 7120, 5575, 4730, 4159, 3769, 3509, 3301, 3143, 3003, 2857, 2749, 2619, 2510, 2407, 2311, 2213, 2128, 2037, 1957, 1889, 1813, 1741, 1686, 1622, 1570, 1508, 1457, 1415, 1357, 1308, 1269, 1232, 1188, 1143, 1098, 1063, 1031, 997, 957, 923, 894, 856, 832, 816, 784, 752, 724, 701, 679, 656, 640, 617, 600, 582, 567, 542, 522, 500, 484], "P": [0.288, 0.2169943820224719, 0.1515695067264574, 0.12071881606765328, 0.09377254147631642, 0.06898381533563279, 0.05927614705044172, 0.047864283550439264, 0.044543429844097995, 0.048618048618048616, 0.03780189009450473, 0.04728992360858494, 0.041618938526155023, 0.041035856573705176, 0.039883672621520566, 0.04240588489831242, 0.03840939900587438, 0.04276315789473684, 0.039273441335297005, 0.03474706182933061, 0.04023292747485442, 0.039713182570325425, 0.03159103963239517, 0.03795966785290629, 0.032059186189889025, 0.03949044585987261, 0.033819628647214856, 0.028826355525051476, 0.04098939929328622, 0.03610906411201179, 0.02981651376146789, 0.029156816390858944, 0.03571428571428571, 0.03787878787878788, 0.03937007874015748, 0.031876138433515486, 0.030103480714957668, 0.03297769156159069, 0.04012036108324975, 0.035527690700104496, 0.0314192849404117, 0.042505592841163314, 0.028037383177570093, 0.019230769230769232, 0.0392156862745098, 0.04081632653061224, 0.03723404255319149, 0.031767955801104975, 0.03138373751783167, 0.033873343151693665, 0.024390243902439025, 0.0359375, 0.027552674230145867, 0.03, 0.02577319587628866, 0.04409171075837742, 0.03690036900369004, 0.0421455938697318, 0.032, 0.05165289256198347], "events": [2880, 1545, 845, 571, 390, 260, 208, 158, 140, 146, 108, 130, 109, 103, 96, 98, 85, 91, 80, 68, 76, 72, 55, 64, 52, 62, 51, 42, 58, 49, 39, 37, 44, 45, 45, 35, 32, 34, 40, 34, 29, 38, 24, 16, 32, 32, 28, 23, 22, 23, 16, 23, 17, 18, 15, 25, 20, 22, 16, 25], "H": [0.0, 0.22823900278999204, 0.47410408391407527, 0.7332766563087079, 1.0057085312688918, 1.2853822741959293, 1.5730569238114778, 1.8665731564234842, 2.1642031780013444, 2.4657384321717917, 2.769036543739963, 3.0734811106981033, 3.380075306334536, 3.6875326781579605, 3.9961508322758097, 4.305308270243102, 4.614569347562152, 4.923732848727411, 5.233300012860517, 5.542692800259847, 5.852550720292819, 6.16279015405761, 6.473481192853863, 6.784812852536898, 7.093996446692451, 7.4040338688722755, 7.712717817644271, 8.023557563753428, 8.33370036107832, 8.644440667453583, 8.953990110548261, 9.263796255349291, 9.573526090695998, 9.883219410714133, 10.193893855756356, 10.503982327532135, 10.81370447154421, 11.125404728452278, 11.435651364991957, 11.74743237455361, 12.056678192915774, 12.36639474659884, 12.678664743971597, 12.987348836155284, 13.296933294876812, 13.604832121025343, 13.915106764561, 14.22540188398138, 14.537028645864197, 14.845437576284857, 15.157631084374849, 15.468048567700496, 15.77717060487251, 16.089625680762698, 16.398848847061092, 16.711939438380757, 17.020012384523955, 17.327460906898867, 17.638766076262968, 17.949315261498015], "Hsd": [0.0, 0.02496537522924258, 0.03509650547734992, 0.044294067163060204, 0.05084488825186707, 0.05662292415618632, 0.06222574096654608, 0.06739277685252658, 0.07205979091574015, 0.07552007421689506, 0.0800197007819702, 0.08392192230285107, 0.0864724678207481, 0.08971710515024578, 0.09282986332252528, 0.0960760814975968, 0.09935574189865995, 0.1023370197856002, 0.10471700051937219, 0.10780662287420906, 0.11097298886887064, 0.11264504248983893, 0.1148025770075136, 0.11729270098550566, 0.12007083261602176, 0.12266081544178703, 0.12487481309270637, 0.1255943669612064, 0.12654075274418997, 0.129739863749728, 0.13196980014283083, 0.13499401504997188, 0.13699009338632354, 0.13986210676389227, 0.1431629373823815, 0.14494604925462734, 0.14888350862545863, 0.1490322031547866, 0.1521591658302824, 0.15434218291969767, 0.15676405640158123, 0.15655381150026423, 0.1570388875431389, 0.15728575948083537, 0.15927068728117783, 0.16285220165507006, 0.1633967678187667, 0.16448009748665793, 0.16654808513106992, 0.1673834857082531, 0.16961496495727396, 0.1704356710144366, 0.17339087007712942, 0.1740278567316547, 0.1751003657473607, 0.17548112000922492, 0.17768916795181292, 0.17872917232445126, 0.18066100767786947, 0.1822361923052324], "q": [0.22823849612692806, 0.24567753458172975, 0.2591672909241115, 0.27179747903671664, 0.27940297617114723, 0.28764863704138915, 0.2934376834824119, 0.2976390980920515, 0.3011701670567864, 0.30352164092997613, 0.30496052051679373, 0.30630972840538645, 0.3072512121507099, 0.30830033413077546, 0.30930487940054363, 0.3090898982043678, 0.3095284283449721, 0.3098870247291782, 0.3097281426376962, 0.3104977231649236, 0.3103801417412477, 0.3098389378620642, 0.31089965792234553, 0.3091428359951915, 0.30937219870178795, 0.31003481439707864, 0.309908013522174, 0.31003975867447137, 0.31033800492697666, 0.3106579124466637, 0.3103595497805706, 0.3101808014750224, 0.31027246401245184, 0.31025817500216973, 0.31004633339981286, 0.3105967046096407, 0.3101515311083758, 0.31046780499600746, 0.3112299660311161, 0.31000217406551667, 0.31033220082965096, 0.310652095045792, 0.3093901027294994, 0.31062589111805095, 0.30937947427081286, 0.31043401891895384, 0.3098667199091708, 0.3099623061401871, 0.308702579641815, 0.3121916590286004, 0.310328323526774, 0.3103392592899817, 0.3117018397949842, 0.31033036182163115, 0.31182750902478196, 0.3103761649683384, 0.30832912919339994, 0.3104308042142653, 0.3112489944410732, 0.30958106864126506], "H_final": 18.258434041896187, "S": 0.04589999999999998}, "closure": {"P": [0.2883868157598668, 0.21317270242806377, 0.15788453926779744, 0.11933220394562125, 0.09319754873975099, 0.07565070529507893, 0.06382551221691148, 0.05577618657565733, 0.05023661420576704, 0.04636825137169769, 0.04364449401974745, 0.04169970535458563, 0.04031613424303546, 0.039303186680712296, 0.03858922044174771, 0.038067597821953805, 0.03768437922137102, 0.03740297477394819, 0.03719645579683484, 0.037044972382676115, 0.036933841716114635, 0.03685238937364577, 0.036792640019521115, 0.036748843717548677, 0.03671673689461509, 0.036693209899131045, 0.03667596787671914, 0.03666332827816711, 0.03665406207029183, 0.036647273480631674, 0.03664229782547586, 0.03663865114599515, 0.03663597812993119, 0.03663401969744113, 0.03663258407380225, 0.03663153234656595, 0.03663076157462857, 0.03663019674203116, 0.03662978276039601, 0.03662947928147997, 0.03662925689819724, 0.03662909390575242, 0.036628974483858, 0.03662888697499827, 0.036628822839623564, 0.036628775826227464, 0.03662874138302072, 0.03662871613205174, 0.03662869763131437, 0.03662868406972558, 0.03662867413369135, 0.03662866685006448, 0.03662866151264216, 0.03662865759937735, 0.036628654732636885, 0.036628652631330125, 0.036628651091357003, 0.036628649962665016, 0.03662864913564166, 0.0366286485295305], "H": [0.0, 0.23002083415553237, 0.4768125483465363, 0.7377718564956695, 1.01029844263343, 1.2920155956856976, 1.580854826650627, 1.8753152477393844, 2.1739086416200073, 2.475753204237987, 2.7800534068546137, 3.0860445776937624, 3.393378083894211, 3.701692815932678, 4.0108086426766665, 4.320359553521047, 4.630282582482999, 4.9405202001548885, 5.250956686102476, 5.561510440618824, 5.872259780447674, 6.182949271343614, 6.493855462749868, 6.804777045625928, 7.1157665021711916, 7.4267164501984, 7.737645782391984, 8.04862358668487, 8.359704872731369, 8.67068339761217, 8.981701501502911, 9.292726416947927, 9.603811434955652, 9.914827010103279, 10.225943387078871, 10.536958273019422, 10.847967459042014, 11.158934606744618, 11.469920387620851, 11.78099149869971, 12.09203911201144, 12.403122553709983, 12.714158741764761, 13.025145353430222, 13.336141187525111, 13.647193591598333, 13.95813722283678, 14.269186635590984, 14.580159526166742, 14.891194655624709, 15.202143599543934, 15.513141290628791, 15.824107223578535, 16.1351920380716, 16.44616454441883, 16.75718651285811, 17.06820405971624, 17.379276233087378, 17.690280314505195, 18.001301194444814], "S": 0.041986771016368274}, "psat": 0.03662864686663314}, "as0.35": {"sim": {"m": [10000, 7063, 5576, 4789, 4309, 3992, 3832, 3733, 3666, 3598, 3557, 3526, 3495, 3469, 3450, 3432, 3417, 3406, 3392, 3381, 3368, 3356, 3346, 3329, 3323, 3312, 3304, 3298, 3288, 3280, 3269, 3257, 3253, 3247, 3242, 3233, 3227, 3221, 3213, 3209, 3200, 3192, 3183, 3173, 3168, 3156, 3150, 3140, 3131, 3122, 3112, 3101, 3090, 3081, 3075, 3067, 3061, 3050, 3040, 3032], "P": [0.2937, 0.21053376752088349, 0.14114060258249642, 0.10022969304656504, 0.07356695288930146, 0.04008016032064128, 0.02583507306889353, 0.017948031074203053, 0.018548827059465357, 0.011395219566425792, 0.008715209446162496, 0.008791832104367556, 0.007439198855507869, 0.005477082732776016, 0.0052173913043478265, 0.004370629370629371, 0.003219198127011999, 0.004110393423370522, 0.003242924528301887, 0.003845016267376516, 0.0035629453681710215, 0.0029797377830750892, 0.005080693365212194, 0.0018023430459597476, 0.0033102618116160097, 0.0024154589371980675, 0.0018159806295399517, 0.0030321406913280777, 0.0024330900243309003, 0.003353658536585366, 0.0036708473539308656, 0.0012281240405280934, 0.0018444512757454657, 0.001539882968894364, 0.0027760641579272056, 0.0018558614290133002, 0.0018593120545398203, 0.0024837007140639552, 0.0012449424214130097, 0.0028046120286693674, 0.0025, 0.002819548872180451, 0.0031416902293433867, 0.001575795776867318, 0.003787878787878788, 0.0019011406844106464, 0.0031746031746031746, 0.0028662420382165603, 0.0028744809964867456, 0.0032030749519538757, 0.0035347043701799484, 0.003547242824895195, 0.002912621359223301, 0.0019474196689386564, 0.0026016260162601626, 0.0019563090968373, 0.0035935968637700096, 0.003278688524590164, 0.002631578947368421, 0.0036279683377308707], "events": [2937, 1487, 787, 480, 317, 160, 99, 67, 68, 41, 31, 31, 26, 19, 18, 15, 11, 14, 11, 13, 12, 10, 17, 6, 11, 8, 6, 10, 8, 11, 12, 4, 6, 5, 9, 6, 6, 8, 4, 9, 8, 9, 10, 5, 12, 6, 10, 9, 9, 10, 11, 11, 9, 6, 8, 6, 11, 10, 8, 11], "H": [0.0, 0.22811522326835157, 0.4749104851803192, 0.7379946145312117, 1.0163922472754954, 1.308362635164282, 1.6129164945660341, 1.9276958419453987, 2.2514637357337617, 2.5839445636032474, 2.922866317351345, 3.2670702552798763, 3.61654178342728, 3.970270188677287, 4.326952836792729, 4.68696375975042, 5.048869862870358, 5.412372433330147, 5.77723693941026, 6.143508373747762, 6.509999617345349, 6.87737949284631, 7.246381047253183, 7.616248040592041, 7.985919719826318, 8.354778908309157, 8.72488590006682, 9.095502861536852, 9.466127204478902, 9.836718819232622, 10.207628910107664, 10.578376978762515, 10.949533933994521, 11.320443514120996, 11.691681452987758, 12.06240165967215, 12.433642088087247, 12.804991605563943, 13.175499467733811, 13.546374619903707, 13.91777522177822, 14.289252058644191, 14.659649861464427, 15.030580996312116, 15.401258362635412, 15.773338921272115, 16.144633464882208, 16.516528046647846, 16.8882552365624, 17.259535734335916, 17.630794249007597, 18.001505199955595, 18.3724532363811, 18.74406579642446, 19.115103570664793, 19.487257449828004, 19.857947174563147, 20.229506473706387, 20.600599728305834, 20.972202804454618], "Hsd": [0.0, 0.02608429774769166, 0.03591713603805655, 0.045035261562544, 0.05214221603723188, 0.05911721251113672, 0.06545244434406904, 0.0718695052338141, 0.07776793385163187, 0.0823854838755132, 0.08678891791491801, 0.09125085340506972, 0.0950339705398679, 0.09836197939823149, 0.10110620056509449, 0.10427802665950335, 0.10755518924385951, 0.11011599447594216, 0.11354121147494464, 0.11660695164349252, 0.11902765161703736, 0.12180427770115346, 0.12397538695357314, 0.12622574177581702, 0.12804396800729897, 0.1305031849201508, 0.1322203796403723, 0.1347287224904134, 0.13700107185687094, 0.13837968030450795, 0.1405582299977089, 0.14212828400609095, 0.1441926921278726, 0.14645751422690167, 0.14809271606186722, 0.15015149416765022, 0.15205905907413184, 0.15333383583604682, 0.15553080930314764, 0.1578228310527814, 0.15961613213646147, 0.16102163244222897, 0.16271459726977544, 0.16416461897178777, 0.16565518527614556, 0.16641804721931455, 0.1677079433254121, 0.16942224680384432, 0.1708183912208898, 0.17272576506768814, 0.17337546497578535, 0.17485759478681684, 0.1762435654171801, 0.1772218089119749, 0.1786660520823141, 0.1800767089536517, 0.18164229807091822, 0.18226463247645178, 0.1834434324775715, 0.1852420407784305], "q": [0.2281112862865841, 0.24638334645215826, 0.26302740125711416, 0.2782731555972098, 0.2916729802117208, 0.3042608174770386, 0.31478072234131005, 0.3238198699303144, 0.33259091689959874, 0.33881836379169, 0.3440668338575869, 0.3494374108025801, 0.35373182481802223, 0.3562716517133372, 0.35999745749981854, 0.361974700567379, 0.36345756104198496, 0.3650741720339622, 0.36626892749951634, 0.36658208816192034, 0.3674538804774372, 0.3691044461605443, 0.36964707046884415, 0.3697190232712924, 0.36891484958483456, 0.3701832019900304, 0.3705225335560437, 0.3707516271948922, 0.37062510364987145, 0.3709889483111918, 0.37103699722706407, 0.37098830355050644, 0.37095849948602744, 0.3712435130755357, 0.37073976910927847, 0.3713434034448401, 0.3711802668538627, 0.37075030884997145, 0.37084487411471423, 0.37124687735973666, 0.3716345688329988, 0.37055920493528666, 0.3709267791625826, 0.3706965223268922, 0.3720504413920192, 0.3713852302876749, 0.3717789562958039, 0.37198950868168573, 0.37107589869944235, 0.37089515274709906, 0.3714018003162174, 0.3708884101756599, 0.3713861124530886, 0.371046559910809, 0.3716916170024005, 0.37107125854259465, 0.37167518583388154, 0.3711371717614725, 0.37144344811570146, 0.37107655471864887], "H_final": 21.343311878014287, "S": 0.3021}, "closure": {"P": [0.2883868157598668, 0.209716139760779, 0.14676366846200029, 0.09997974953728496, 0.06729148632942944, 0.0454465748578403, 0.0312247284012861, 0.022045342374988175, 0.016098741553923726, 0.012191614361428687, 0.009575446551437598, 0.007786201145770427, 0.006534903417022866, 0.005640640996118676, 0.004990292248394587, 0.004508811631312848, 0.004146337746282948, 0.0038706096436446416, 0.0036601937212016383, 0.003493754225313147, 0.003366746247220219, 0.003265876417518304, 0.0031840116517367874, 0.0031204592234414124, 0.0030711694864894857, 0.003031295199350202, 0.0029990043189260644, 0.002972855944517238, 0.00295168450253598, 0.002934555334898742, 0.0029206934216596597, 0.0029094776289960668, 0.002900402611817578, 0.002893063011071787, 0.002887124729181908, 0.00288232300081836, 0.0028784393263330743, 0.002875298515632478, 0.0028727581759881216, 0.0028707032087252633, 0.002869041437836842, 0.002867697420528953, 0.0028666106939351176, 0.0028657319613118876, 0.0028650213079551446, 0.0028644465092650504, 0.0028639818079131555, 0.0028636059029137203, 0.002863301980769322, 0.002863056161124718, 0.0028628574187117644, 0.0028626966718456417, 0.0028625666901073263, 0.0028624615419438498, 0.0028623765389483176, 0.0028623077896866517, 0.002862252194337809, 0.002862207231474842, 0.0028621708776606974, 0.002862141478566192], "H": [0.0, 0.23002083415553237, 0.4776480539785552, 0.7417938797095678, 1.0210834217863793, 1.314002288685157, 1.6189760508522189, 1.9346707327401795, 2.259508799566993, 2.592333029472961, 2.931956906524327, 3.2771663759870315, 3.627145114780829, 3.981075606756701, 4.338352801255764, 4.6982265716347005, 5.060291753307815, 5.424193628584307, 5.789561649141677, 6.15609835541331, 6.523698214669304, 6.8919524879649074, 7.26101031555324, 7.630563983888382, 8.000579535034692, 8.370877320578577, 8.741416754705359, 9.112218271142444, 9.483297404418908, 9.854415470897766, 10.225688731630799, 10.597061872187632, 10.96857125154946, 11.340072661400471, 11.711725289863583, 12.083316736492336, 12.454935676237909, 12.826538957589518, 13.198182413908699, 13.569928845602046, 13.941666066899806, 14.313450584614637, 14.685197449626326, 15.05690196991767, 15.42862176918144, 15.800403351137783, 16.172079618838975, 16.543865604714608, 16.91557716635272, 17.28735301471151, 17.659044515871518, 18.030786352399332, 18.40249773950407, 18.774328665613915, 19.146048040249553, 19.517817098774763, 19.889582339533163, 20.261403057871814, 20.633155668400736, 21.0049251546618], "S": 0.2982166843510533}, "psat": 0.0028620172195721358}}

==> anc/table4_0.json <==
[{"cfg": {"lam": 0.2, "kT": 0.03, "delta": 0.9}, "c": 0.08100000000000002, "nc": 5, "nc50": 5, "P0": 0.2887867560511414, "P0sd": 0.0062927645023083244, "P1": 0.2962, "P1th": 0.2891510520579246, "P5": 0.02970739334375698, "P5th": 0.03305480361724061, "S10": 0.4263000000000001, "S10th": 0.43320603517375}, {"cfg": {"lam": 0.1, "kT": 0.03, "delta": 0.9}, "c": 0.04050000000000001, "nc": 10, "nc50": null, "P0": 0.2861487153894247, "P0sd": 0.01371965606259153, "P1": 0.2865, "P1th": 0.2891510520579246, "P5": 0.1297709923664122, "P5th": 0.12789762107841082, "S10": 0.2448, "S10th": 0.23733240534990543}, {"cfg": {"lam": 0.4, "kT": 0.03, "delta": 0.9}, "c": 0.16200000000000003, "nc": 3, "nc50": 3, "P0": 0.2843508046387139, "P0sd": 0.010435573251016926, "P1": 0.2835, "P1th": 0.2891510520579246, "P5": 0.0001699524133242692, "P5th": 0.00029436216565136263, "S10": 0.5883000000000002, "S10th": 0.58802565475551}, {"cfg": {"lam": 0.2, "kT": 0.025, "delta": 0.9}, "c": 0.08100000000000002, "nc": 5, "nc50": 5, "P0": 0.267102158208319, "P0sd": 0.005595083083014508, "P1": 0.2709, "P1th": 0.2690846607741806, "P5": 0.022749558737007257, "P5th": 0.0200773215004093, "S10": 0.494, "S10th": 0.49312136399228085}]

==> anc/table4_4.json <==
[{"cfg": {"lam": 0.2, "kT": 0.04, "delta": 0.9}, "c": 0.08100000000000002, "nc": 5, "nc50": 5, "P0": 0.31687584922044304, "P0sd": 0.011392424180013962, "P1": 0.3191, "P1th": 0.32215252589238313, "P5": 0.0641304347826087, "P5th": 0.06355003420366861, "S10": 0.3277, "S10th": 0.3334255637736369}, {"cfg": {"lam": 0.2, "kT": 0.03, "delta": 0.95}, "c": 0.09025, "nc": 5, "nc50": 5, "P0": 0.3804588903343717, "P0sd": 0.017177943926315848, "P1": 0.3931, "P1th": 0.39146139247814365, "P5": 0.0545512210593086, "P5th": 0.05205558301339939, "S10": 0.2904, "S10th": 0.2862458161349351}, {"cfg": {"lam": 0.2, "kT": 0.03, "delta": 0.8}, "c": 0.06400000000000002, "nc": 6, "nc50": 6, "P0": 0.13439052912381114, "P0sd": 0.0065131830197534225, "P1": 0.1323, "P1th": 0.13413058878755102, "P5": 0.013828039430449069, "P5th": 0.013058009678022113, "S10": 0.7144, "S10th": 0.7104435437904466}, {"cfg": {"lam": 0.2, "kT": 0.03, "delta": 0.7}, "c": 0.048999999999999995, "nc": 6, "nc50": 6, "P0": 0.051327071613814404, "P0sd": 0.002786159746332373, "P1": 0.0516, "P1th": 0.05086201811719189, "P5": 0.00504823872560018, "P5th": 0.005159170943397982, "S10": 0.8841999999999998, "S10th": 0.8828339858857317}]

==> anc/theory5.json <==
{"kramers": {"a": [0.0, 0.025, 0.05, 0.075, 0.1], "k_sim": [0.0013920459772054968, 0.001104288937693887, 0.0008316424126076881, 0.0006256713226882905, 0.00044735893841391414], "ek": [2.7327571446071907e-05, 2.4161636725652138e-05, 2.082309753619658e-05, 1.79674599268785e-05, 1.5124753549550502e-05], "k_window": [0.0013715807067523206, 0.001063702197437287, 0.0008144714521641712, 0.0006154835777816018, 0.0004588884874097269], "z": [0.7488872728248942, 1.679800947156435, 0.8246112478543965, 0.5670108600853693, -0.762296652176221], "slope_sim": -11.12338905686303, "slope_sim_se": 0.3271072798683302, "slope_window": -10.947705271973538, "slope_arrhenius_exact": -11.113630534181697, "slope_kramers_exact": -11.609145821862787, "slope_first_order": -10.25, "slope_first_order_barrier": -10.0}, "hazard": {"0.03_0.9": [[0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7000000000000001, 0.72, 0.74, 0.76, 0.78, 0.8, 0.8200000000000001, 0.84, 0.86, 0.88, 0.9, 0.92, 0.9400000000000001, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.1400000000000001, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.3800000000000001, 1.4000000000000001, 1.42, 1.44, 1.46, 1.48, 1.5], [0.2883868157598669, 0.25056872838639843, 0.21493677019067414, 0.18187731292506903, 0.15170404130954562, 0.12464125279646388, 0.10081164779949159, 0.08023061893351269, 0.06280850886775702, 0.04836127432825221, 0.03662864686663314, 0.027297562048221757, 0.020027728306049153, 0.014476001643990655, 0.010316765927456673, 0.007256585919519276, 0.0050426480900653825, 0.0034655820977868013, 0.002357941069808578, 0.0015898611146811792, 0.0010633078254489448, 0.0007060010445046894, 0.0004657337601680078, 0.0003054654464267337, 0.0001993205232693196, 0.00012946450204476267, 8.374781148445809e-05, 5.397720331767886e-05, 3.467599602224869e-05, 2.2211433514773837e-05, 1.4190024336446783e-05, 9.044046677675333e-06, 5.751965307498885e-06, 3.651172651886192e-06, 2.313607043946675e-06, 1.4637179943655099e-06, 9.246926969685987e-07, 5.833970102564479e-07, 3.6762633659481736e-07, 2.3140239069352475e-07, 1.4550797666768034e-07, 9.141113788135868e-08, 5.7376572715206464e-08, 3.598482678501824e-08, 2.2552083533966538e-08, 1.4123684555222837e-08, 8.839591614240305e-09, 5.5290073630587244e-09, 3.4565520445895004e-09, 2.1586572529486148e-09, 1.348724798511114e-09, 8.413256757933141e-10, 5.251900025982081e-10, 3.274197579727911e-10, 2.0420276580779273e-10, 1.2726086850989304e-10, 7.913258937009005e-11, 4.937061870435855e-11, 3.056055408734437e-11, 1.836664154097889e-11, 1.186728493252076e-11, 7.376543820214465e-12, 4.562128452789693e-12, 2.8135271890050717e-12, 1.511235581119763e-12, 1.0695888619238758e-12, 6.429301535604282e-13, 3.9335201762469296e-13, 2.240430063693566e-13, -9.85878045867139e-14, 8.559819519859957e-14, -4.998224056862455e-13, 2.3203661214665772e-14, 9.880984919163893e-15, -4.3520742565306136e-14, -5.773159728050814e-15]], "0.025_0.9": [[0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7000000000000001, 0.72, 0.74, 0.76, 0.78, 0.8, 0.8200000000000001, 0.84, 0.86, 0.88, 0.9, 0.92, 0.9400000000000001, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.1400000000000001, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.3800000000000001, 1.4000000000000001, 1.42, 1.44, 1.46, 1.48, 1.5], [0.2684973947855057, 0.22880225028569534, 0.19193731734299135, 0.15832153345961253, 0.1282651570030593, 0.10195193649003853, 0.0794286223608992, 0.060604288001525286, 0.045261069737138726, 0.03307626179231038, 0.023653517540346836, 0.01655888787833848, 0.011356343453981621, 0.007637749505440272, 0.005043886031515066, 0.0032754007845635646, 0.0020947260636887677, 0.0013213663471571824, 0.0008233809782233203, 0.0005075376145519117, 0.0003098720052790993, 0.00018760476721801922, 0.00011274496087931851, 6.731824351113858e-05, 3.9966119603995764e-05, 2.360866993234012e-05, 1.388445274419503e-05, 8.133673226384808e-06, 4.748301555057566e-06, 2.763445186904079e-06, 1.6038695963560556e-06, 9.285790170121544e-07, 5.364257011919449e-07, 3.0926818639365194e-07, 1.7798397933255217e-07, 1.0226166990978669e-07, 5.866718499891732e-08, 3.36101212417006e-08, 1.923044101737048e-08, 1.0989101073555219e-08, 6.271466568286144e-09, 3.574139650908137e-09, 2.033525348110743e-09, 1.1542250488716377e-09, 6.536374774768205e-10, 3.6827396687755254e-10, 2.060785986301994e-10, 1.1337963901070225e-10, 6.083911152643395e-11, 3.0693558805694465e-11, 1.4173773266179523e-11, 4.631961481038616e-12, -7.907008381380365e-13, -4.2570391656227e-12, -5.448086426440568e-12, -6.398659380124627e-12, -7.822187342299003e-12, -8.04445399182896e-12, -8.12128142513302e-12, -7.784883848671598e-12, -7.973621762857874e-12, -7.792655409843974e-12, -7.978062654956375e-12, -8.037348564471358e-12, -7.961187264982073e-12, -8.029799047903907e-12, -8.243405957841787e-12, -8.22319989879361e-12, -8.276712648580542e-12, -8.738121337614757e-12, -8.207656776448857e-12, -8.346878743736852e-12, -8.004930052152304e-12, -7.901013177047389e-12, -8.503864279418849e-12, -8.309131160899597e-12]], "0.04_0.9": [[0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7000000000000001, 0.72, 0.74, 0.76, 0.78, 0.8, 0.8200000000000001, 0.84, 0.86, 0.88, 0.9, 0.92, 0.9400000000000001, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.1400000000000001, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.3800000000000001, 1.4000000000000001, 1.42, 1.44, 1.46, 1.48, 1.5], [0.31996257252007765, 0.28543755891148104, 0.2523361113725864, 0.22096426787242984, 0.19159061928621346, 0.16443497378102867, 0.1396589940671733, 0.11735983083312918, 0.09756755600218903, 0.0802468118178985, 0.06530259256776516, 0.05258955813148203, 0.0419238485890967, 0.033096114851023484, 0.0258844458323102, 0.020066047282830124, 0.015426852450986073, 0.011768635859838006, 0.00891357489739586, 0.0067064976362374296, 0.005015239671761873, 0.003729608425678488, 0.0027594419595677877, 0.002032181644595288, 0.0014902839725278172, 0.0010886994012682116, 0.000792559943264215, 0.0005751489504031149, 0.00041617740228783173, 0.00030035880700818307, 0.0002162562045847638, 0.00015536584231001793, 0.00011139981227592521, 7.973154129781168e-05, 5.697180476393893e-05, 4.0647558712914034e-05, 2.896064237223328e-05, 2.060773501122437e-05, 1.4646876011048526e-05, 1.039901899568818e-05, 7.375790008645744e-06, 5.2266844907666865e-06, 3.7006253246207876e-06, 2.618074449234342e-06, 1.8508506712811013e-06, 1.307571315112277e-06, 9.231757918115591e-07, 6.513980498334959e-07, 4.593771639749278e-07, 3.237934216304694e-07, 2.28116600275996e-07, 1.6063715713166005e-07, 1.1307178415798091e-07, 7.955790259916995e-08, 5.5956174360716204e-08, 3.93422441291591e-08, 2.7651581469001485e-08, 1.9428971653745464e-08, 1.3647442176356606e-08, 9.58313217669371e-09, 6.727340462475695e-09, 4.7215926723964685e-09, 3.312942475908187e-09, 2.323182979324656e-09, 1.6297905247597555e-09, 1.142138383869451e-09, 8.005395235599622e-10, 5.605154118626388e-10, 3.928223302196443e-10, 2.753833827640051e-10, 1.919853165333052e-10, 1.3417267297199942e-10, 9.404632628218224e-11, 6.517164585773116e-11, 4.541289566617479e-11, 3.1920799337115113e-11]], "0.03_0.95": [[0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7000000000000001, 0.72, 0.74, 0.76, 0.78, 0.8, 0.8200000000000001, 0.84, 0.86, 0.88, 0.9, 0.92, 0.9400000000000001, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.1400000000000001, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.3800000000000001, 1.4000000000000001, 1.42, 1.44, 1.46, 1.48, 1.5], [0.3906777059140031, 0.346510950305684, 0.303593826351083, 0.2625339270701126, 0.22389722915177068, 0.18817663765836645, 0.1557624490216155, 0.1269185076407836, 0.10176775218026346, 0.08028986735806498, 0.06233194001936471, 0.04763076137224198, 0.03584334358808272, 0.026580939200428255, 0.0194417104640644, 0.014038136473996654, 0.010016865548628795, 0.007070469694963499, 0.004941968741817293, 0.003423819937160344, 0.0023533102452919508, 0.0016060987358275103, 0.001089242466905338, 0.0007345772444693477, 0.0004929243174168763, 0.00032930030417366307, 0.00021912139478763581, 0.00014529305936328285, 9.603658567325368e-05, 6.330015881284012e-05, 4.161751771181166e-05, 2.729999086137358e-05, 1.787154416887926e-05, 1.1677812485455519e-05, 7.6179329259185025e-06, 4.961997394747897e-06, 3.2275979578999525e-06, 2.0968087287576154e-06, 1.3606356868978153e-06, 8.820037860068908e-07, 5.711919535134058e-07, 3.6958170934742185e-07, 2.3893803535735003e-07, 1.5435940237118473e-07, 9.965059644123642e-08, 6.429025212195683e-08, 4.1452461352342596e-08, 2.671229892836635e-08, 1.7204839330986488e-08, 1.1074763550666944e-08, 7.126885526176352e-09, 4.5833862261090985e-09, 2.947069921432899e-09, 1.8939028123554635e-09, 1.216840295192867e-09, 7.815104119401894e-10, 5.016012050162999e-10, 3.2203317790191477e-10, 2.0645485321324486e-10, 1.3178425017912332e-10, 8.496225945009428e-11, 5.447098327948652e-11, 3.4889646727265244e-11, 2.2334689653291662e-11, 1.4069634346469684e-11, 9.145240120744802e-12, 5.835998351244598e-12, 3.730349362740526e-12, 2.364664020149121e-12, 1.276978522923855e-12, 9.693357228002242e-13, 7.427392034742297e-14, 3.7569947153315297e-13, 2.3714363805993344e-13, 1.0047518372857667e-13, 8.537615059367454e-14]], "0.03_0.8": [[0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7000000000000001, 0.72, 0.74, 0.76, 0.78, 0.8, 0.8200000000000001, 0.84, 0.86, 0.88, 0.9, 0.92, 0.9400000000000001, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.1400000000000001, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.3800000000000001, 1.4000000000000001, 1.42, 1.44, 1.46, 1.48, 1.5], [0.13349572461314785, 0.11128350498375417, 0.09151394853246175, 0.07418346834787715, 0.0592345834408613, 0.04655909569137162, 0.03600388248293873, 0.027379225454119194, 0.020469261313361686, 0.015043772251272292, 0.010870235925798388, 0.007724935721820092, 0.005402053430818121, 0.0037200120860618746, 0.002524813673520976, 0.001690592304755656, 0.0011179598083564946, 0.0007308939253809488, 0.000472912345191423, 0.00030314066765579906, 0.00019268920991521998, 0.00012156283078124108, 7.617649169788798e-05, 4.744934686407021e-05, 2.9397342426351614e-05, 1.8126047086064467e-05, 1.1128476344768323e-05, 6.806136340853364e-06, 4.148297313988358e-06, 2.5205465894462264e-06, 1.5272471287630651e-06, 9.23062088653559e-07, 5.566263797662785e-07, 3.349655705031651e-07, 2.0119698640463923e-07, 1.2064243148923737e-07, 7.222720310728903e-08, 4.3179637310153396e-08, 2.5780247381312904e-08, 1.53733148433588e-08, 9.157198443965342e-09, 5.449029005788475e-09, 3.239287060807783e-09, 1.9237251791537346e-09, 1.1417573553273996e-09, 6.769350635593696e-10, 4.011048160279529e-10, 2.3737400933754316e-10, 1.4057910391329642e-10, 8.207790003211812e-11, 4.910938322666425e-11, 2.8419711028959682e-11, 1.700117824299241e-11, 9.903633468866246e-12, 5.924705170912148e-12, 3.4845459850885163e-12, 1.89726012678193e-12, 1.1937117960769683e-12, 5.260236690673992e-13, -3.519406988061746e-13, 2.1160850849355484e-13, 1.2401191185062999e-13, 5.706546346573305e-14, 1.9317880628477724e-14, -2.2959412149248237e-13, -3.3306690738754696e-15, -1.9317880628477724e-14, -5.10702591327572e-15, -1.4654943925052066e-14, -2.5002222514558525e-13, -6.439293542825908e-15, -5.770939282001564e-13, -6.439293542825908e-15, -7.327471962526033e-15, -4.085620730620576e-14, -1.2656542480726785e-14]], "0.03_0.7": [[0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7000000000000001, 0.72, 0.74, 0.76, 0.78, 0.8, 0.8200000000000001, 0.84, 0.86, 0.88, 0.9, 0.92, 0.9400000000000001, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.1400000000000001, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.3800000000000001, 1.4000000000000001, 1.42, 1.44, 1.46, 1.48, 1.5], [0.05038014918996969, 0.040360747767059335, 0.03188245450115956, 0.02481526958574698, 0.019017661194483004, 0.0143413207013533, 0.01063602328546065, 0.007754385586299262, 0.005556264670601552, 0.003912517825423012, 0.002707863058214466, 0.0018426562164768345, 0.0012335235383028609, 0.0008129302519168657, 0.0005278907392975984, 0.00033810333420059013, 0.00021380994312036883, 0.00013364357348610856, 8.265574080179583e-05, 5.06346106157185e-05, 3.075311820721627e-05, 1.853461307288473e-05, 1.109383122166463e-05, 6.59932553692677e-06, 3.904096826379266e-06, 2.298246246534852e-06, 1.3469483211014932e-06, 7.862870178287906e-07, 4.5736415743569125e-07, 2.651830304234437e-07, 1.5331062341861212e-07, 8.840073140170546e-08, 5.0851488797576394e-08, 2.9188583772210563e-08, 1.672110938599758e-08, 9.561724745310585e-09, 5.458844709593791e-09, 3.1116680343501457e-09, 1.7712507016653944e-09, 1.006853711515987e-09, 5.716312978520932e-10, 3.2426883400660245e-10, 1.836726326587268e-10, 1.0370426739569893e-10, 5.87256909767575e-11, 3.304023721284466e-11, 1.8623325104272226e-11, 1.036015717659211e-11, 5.942579761608613e-12, 2.258304654390031e-12, 1.8403056856186595e-12, 4.374278717023117e-13, 4.3920422854171193e-13, 1.191269305422793e-13, 1.5376588891058418e-13, 8.348877145181177e-14, -1.1501910535116622e-13, 1.7763568394002505e-14, -1.5409895581797173e-13, -7.567280135845067e-13, -1.2212453270876722e-14, -7.771561172376096e-15, -8.43769498715119e-15, -2.19824158875781e-14, -2.4913404672588513e-13, -1.554312234475219e-14, -2.930988785010413e-14, -9.992007221626409e-15, -8.659739592076221e-15, -2.498001805406602e-13, -7.771561172376096e-15, -5.74429392941056e-13, -8.881784197001252e-15, -8.215650382226158e-15, -3.574918139293004e-14, -1.2878587085651816e-14]]}, "main_closure": {"P": [0.2883868157598668, 0.20448926270298468, 0.13013229194661832, 0.07162144590181713, 0.03294158854825546, 0.0122846059004133, 0.0036575207666051683, 0.0008691095725068258, 0.00016631195759771975, 2.582369537946914e-05, 3.265817647185449e-06, 3.3623379457664975e-07], "H": [0.0, 0.23002083415553237, 0.47885275860744586, 0.7480010770824992, 1.0389932326924398, 1.3534660000029852, 1.6932204987996657, 2.0604775951497816, 2.457339749897307, 2.8863946320008482, 3.3502663081072828, 3.8516241533730633], "S": 0.4346091732963313}, "collapse_curve": {"H": [0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.11, 0.12, 0.13, 0.14, 0.15, 0.16, 0.17, 0.18, 0.19, 0.2, 0.21, 0.22, 0.23, 0.24, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3, 0.31, 0.32, 0.33, 0.34, 0.35000000000000003, 0.36, 0.37, 0.38, 0.39, 0.4, 0.41000000000000003, 0.42, 0.43, 0.44, 0.45, 0.46, 0.47000000000000003, 0.48, 0.49, 0.5, 0.51, 0.52, 0.53, 0.54, 0.55, 0.56, 0.5700000000000001, 0.58, 0.59, 0.6, 0.61, 0.62, 0.63, 0.64, 0.65, 0.66, 0.67, 0.68, 0.6900000000000001, 0.7000000000000001, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76, 0.77, 0.78, 0.79, 0.8, 0.81, 0.8200000000000001, 0.8300000000000001, 0.84, 0.85, 0.86, 0.87, 0.88, 0.89, 0.9, 0.91, 0.92, 0.93, 0.9400000000000001, 0.9500000000000001, 0.96, 0.97, 0.98, 0.99, 1.0, 1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09, 1.1, 1.11, 1.12, 1.1300000000000001, 1.1400000000000001, 1.1500000000000001, 1.16, 1.17, 1.18, 1.19, 1.2, 1.21, 1.22, 1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.3, 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37, 1.3800000000000001, 1.3900000000000001, 1.4], "P": [0.2883868157598669, 0.28436133764180427, 0.28039204958928365, 0.2764781672672837, 0.2726189172890071, 0.26881353706305866, 0.2650612746427564, 0.2613613885775464, 0.2577131477664913, 0.25411583131380405, 0.25056872838639843, 0.24675459795740284, 0.24299852581454323, 0.23929962820078726, 0.23565703481155767, 0.2320698885899607, 0.22853734552513094, 0.22505857445364633, 0.22163275686396575, 0.21825908670384322, 0.21493677019067414, 0.2113768879551947, 0.2078759661363961, 0.20443302820457734, 0.2010471138037741, 0.19771727848388185, 0.19444259343721573, 0.19122214523943346, 0.18805503559474937, 0.18494038108536823, 0.18187731292506903, 0.17860778777892206, 0.1753970373887321, 0.17224400518763291, 0.16914765360217676, 0.16610696371089873, 0.16312093490901816, 0.16018858457916824, 0.15730894776804463, 0.15448107686886636, 0.1517040413095456, 0.14875227476797856, 0.14585794193510318, 0.14301992530015167, 0.1402371290962127, 0.13750847887715245, 0.1348329211027676, 0.13220942273201022, 0.12963697082412767, 0.1271145721475627, 0.1246412527964639, 0.1220244043403048, 0.11946249672988388, 0.11695437647978492, 0.11449891432206777, 0.11209500469782098, 0.10974156525939004, 0.10743753638305588, 0.10518188069194498, 0.1029735825889558, 0.10081164779949157, 0.09853571139423722, 0.09631115681473244, 0.09413682405843446, 0.09201157931116334, 0.08993431435587033, 0.08790394599475372, 0.08591941548442135, 0.08397968798380454, 0.08208375201453645, 0.08023061893351269, 0.07829030348905344, 0.07639691307239595, 0.07454931283804869, 0.07274639538588044, 0.07098708009737523, 0.06927031248793987, 0.06759506357487527, 0.06596032926063264, 0.0643651297309857, 0.062808508867757, 0.06118802117135828, 0.05960934278426363, 0.05807139500754287, 0.056573126973181974, 0.055113514926032954, 0.05369156152428978, 0.052306295158012266, 0.05095676928523245, 0.04964206178518959, 0.048361274328252185, 0.04703596407568964, 0.04574697311557637, 0.04449330614058607, 0.0432739951191626, 0.042088098548044676, 0.04093470072527475, 0.03981291104313039, 0.03872186330043274, 0.03766071503370047, 0.03662864686663314, 0.03556732259076032, 0.03453675045330686, 0.03353603940331044, 0.03256432420823496, 0.03162076470587517, 0.030704545077937476, 0.02981487314466898, 0.028950979679924813, 0.02811211774608157, 0.02729756204822174, 0.026465167362630625, 0.02565815519696478, 0.02487575155262846, 0.024117206032852206, 0.023381791122993618, 0.022668801492784177, 0.021977553319852825, 0.021307383633877786, 0.02065764968073722, 0.020027728306049153, 0.0193880166687781, 0.01876873825152115, 0.018169240390709558, 0.0175888912696961, 0.017027079252877327, 0.01648321224108488, 0.015956717047566318, 0.015447038793898051, 0.01495364032519358, 0.014476001643990651, 0.013993879151127655, 0.013527813723180859, 0.013077270580426128, 0.01264173275395067, 0.012220700492464804, 0.011813690688869966, 0.011420236325924753, 0.011039885940373017, 0.010672203104919264, 0.010316765927456681]}, "table": [{"cfg": {"lam": 0.2, "kT": 0.03, "delta": 0.9}, "P": [0.2883868157598668, 0.20448926270298468, 0.13013229194661832, 0.07162144590181713, 0.03294158854825546, 0.0122846059004133, 0.0036575207666051683, 0.0008691095725068258, 0.00016631195759771975, 2.582369537946914e-05], "S": 0.4346107387860923, "P0": 0.2883868157598669}, {"cfg": {"lam": 0.1, "kT": 0.03, "delta": 0.9}, "P": [0.2883868157598668, 0.24486260552220612, 0.20287762198214476, 0.16340727790861206, 0.12740922104561744, 0.09552747832255964, 0.06867332705232475, 0.047061878059054665, 0.03061726559445865, 0.01883603456058394], "S": 0.23873640811375504, "P0": 0.2883868157598669}, {"cfg": {"lam": 0.4, "kT": 0.03, "delta": 0.9}, "P": [0.2883868157598668, 0.13518994457618563, 0.03760934238143348, 0.004987527406913612, 0.000293824249214464, 8.08326422117483e-06, 1.0706385497708861e-07, 6.678057523942717e-10, 1.8013147544044298e-12, 1.2615073831675743e-15], "S": 0.5891331452234463, "P0": 0.2883868157598669}, {"cfg": {"lam": 0.2, "kT": 0.025, "delta": 0.9}, "P": [0.2684973947855056, 0.18035163202591878, 0.10592116722669011, 0.05169544204920898, 0.019984179239365588, 0.005875920838139804, 0.0012944093091021922, 0.00021560636832884176, 2.766777582130658e-05, 2.770989943202686e-06], "S": 0.4945058132551009, "P0": 0.2684973947855057}, {"cfg": {"lam": 0.2, "kT": 0.04, "delta": 0.9}, "P": [0.3199625725200778, 0.24414062981648849, 0.17278424788262675, 0.1109432433218604, 0.06332672504570724, 0.031524109480082114, 0.013505061003605424, 0.004944823351862795, 0.0015470306015581625, 0.0004138597373291399], "S": 0.335961031752078, "P0": 0.31996257252007765}, {"cfg": {"lam": 0.2, "kT": 0.03, "delta": 0.95}, "P": [0.3906777059140031, 0.2891260165563186, 0.19198061939357247, 0.10977596745603915, 0.051910142651390496, 0.019610339270050434, 0.005819112133036703, 0.001355311377501286, 0.00025003631547577357, 3.677148429377827e-05], "S": 0.2874490232866144, "P0": 0.3906777059140031}, {"cfg": {"lam": 0.2, "kT": 0.03, "delta": 0.8}, "P": [0.13349572461314785, 0.0886378670051927, 0.053323302213617446, 0.02836933369982903, 0.012996560890240231, 0.005022311610653201, 0.0016169440032541837, 0.00043255582641621876, 9.681430232681502e-05, 1.827065582255611e-05], "S": 0.7117966176473838, "P0": 0.13349572461314785}, {"cfg": {"lam": 0.2, "kT": 0.03, "delta": 0.7}, "P": [0.05038014918996969, 0.03251787316488905, 0.019395975098410335, 0.010527207286743927, 0.0051188997241637755, 0.0021995858342469263, 0.0008265060119927237, 0.0002703872369172398, 7.719753091141124e-05, 1.9325455176112407e-05], "S": 0.8838664810997566, "P0": 0.05038014918996969}]}
